Swing Amplification and the Gaia Phase Spirals

We explore the interplay between in-plane and vertical dynamics in stellar discs within the framework of the shearing box approximation. Julian and Toomre used the shearing sheet to show that leading density waves are amplified as they swing into a trailing ones. We extend their formalism into the dimension perpendicular to the disc and obtain explicit solutions for the response of a disc to an impulsive, external excitation. An excitation that is is symmetric about the mid plane produces a density/breathing wave as well as two-armed phase spirals in the vertical phase space plane. On the other hand, an excitation that is antisymmetric about the mid plane leads to a bending wave and single-armed phase spirals. In either case, self-gravity plays a crucial role in driving the evolution of the disturbance and determining the amplitude and pitch angle of the ensuing spirals. We also show that when the disc is excited by a co-rotating cloud, it develops stationary phase spirals in the wake of the cloud. The results call into question simple kinematic arguments that have been used to determine the age of the phase spirals seen in the Gaia survey

==> Cloud-Study.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "6fd5a592",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.special import erf as erf\n",
    "from scipy import interpolate\n",
    "from scipy.interpolate import RegularGridInterpolator"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "fa642dbf",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "check convergence of SurfaceDensity 1.0000021753535928\n",
      "central density 0.038102471812085335\n",
      "Omega, Oort A and B 0.2875 0.14375 -0.14375\n",
      "epicycle kappa 0.4065863991822648\n",
      "surface density 0.034408602150537634 80.0\n",
      "vertical scale height parameter 0.28909003335051303\n",
      "critical wavelength 8.217147311190116\n",
      "sigma x 0.2843501490908933\n",
      "Jeans length 2.349848649307885\n",
      "Epicycle radius 0.6993597170559182\n",
      "Lindblad resonances for critial k 1.8495079491327389\n",
      "midplane vertical frequency 0.6914952215081136\n",
      "critical wavelength 8.217147311190116\n"
     ]
    }
   ],
   "source": [
    "# set some parameters\n",
    "\n",
    "Mscale = 2.325e9\n",
    "Vscale = 100\n",
    "RSun = 8.\n",
    "Vcirc = 230\n",
    "Omega = Vcirc/Vscale/RSun\n",
    "# Mestel disk has A = Omega/2 = -B\n",
    "A = 0.5*Omega\n",
    "B = A - Omega\n",
    "kappa = np.sqrt(-4.*B*Omega)\n",
    "\n",
    "sigz = 0.25\n",
    "Q = 1.\n",
    "SurfaceDensity = 8e7/Mscale\n",
    "E0 = 3*sigz**2\n",
    "kyoverkcrit = 1.\n",
    "\n",
    "\n",
    "def dydx(rho0,y):\n",
    "    dy = np.zeros(2)\n",
    "    dy[0] = y[1]\n",
    "    rho = rho_of_psi(rho0,y[0])\n",
    "    dy[1] = 4.*np.pi*rho \n",
    "    return dy\n",
    "\n",
    "def rk4(rho0,y,h):\n",
    "    k1 = dydx(rho0,y)\n",
    "    k2 = dydx(rho0,y+h*k1/2)\n",
    "    k3 = dydx(rho0,y+h*k2/2)\n",
    "    k4 = dydx(rho0,y+h*k3)\n",
    "    return y + h*(k1+2*k2+2*k3+k4)/6.\n",
    "\n",
    "def rho_of_psi(rho0,psi):\n",
    "    if psi > E0:\n",
    "        return 0.\n",
    "    u = np.sqrt(E0-psi)/sigz\n",
    "    return rho0*(np.exp(-psi/sigz**2)*erf(u)-2./np.sqrt(np.pi)*u*np.exp(-E0/sigz**2))\n",
    "\n",
    "\n",
    "def VerticalStructure(Q,SurfDens,E0,sigz,kyoverkcrit):\n",
    "    nz = 1000\n",
    "    hz = sigz**2/(2*np.pi*SurfDens)\n",
    "    zmx = 10.*hz\n",
    "    zgrid = np.linspace(0.,zmx,nz,endpoint=False)\n",
    "    dz = zgrid[1]-zgrid[0]\n",
    "    ICForce = np.zeros(nz)\n",
    "    ICPotential = np.zeros(nz)\n",
    "    ICDensity = np.zeros(nz)\n",
    "    rho0 = 1e7/Mscale\n",
    "    for j in range(20):\n",
    "        y = (ICPotential[0],ICForce[0])\n",
    "        ICDensity[0] = rho_of_psi(rho0,0.0)\n",
    "        SD = 0.\n",
    "        for i in range(1,nz):\n",
    "            y = rk4(rho0,y,dz)\n",
    "            ICPotential[i], ICForce[i] = y\n",
    "            ICDensity[i] = rho_of_psi(rho0,ICPotential[i])\n",
    "            if ICDensity[i]>0:\n",
    "                SD += 0.5*(ICDensity[i]+ICDensity[i-1])*dz\n",
    "        SD = 2.*SD\n",
    "        MassScaleFactor = SurfDens/SD\n",
    "        rho0 = rho0*MassScaleFactor\n",
    "\n",
    "    print ('check convergence of SurfaceDensity',MassScaleFactor)\n",
    "    print ('central density',ICDensity[0])\n",
    "#    plt.plot(zgrid,ICPotential/ICPotential.max())\n",
    "#    plt.plot(zgrid,ICForce)\n",
    "#   plt.plot(zgrid,ICDensity)\n",
    "    print ('Omega, Oort A and B',Omega,A,B)\n",
    "    print ('epicycle kappa',kappa)\n",
    "    print ('surface density',SurfDens,SurfDens*Mscale/1e6)\n",
    "\n",
    "    print ('vertical scale height parameter',hz)\n",
    "    kcrit = kappa**2/2./np.pi/SurfDens\n",
    "    lcrit = 2.*np.pi/kcrit\n",
    "    print ('critical wavelength',lcrit)\n",
    "    ky = kcrit*kyoverkcrit\n",
    "    sigx = 3.36*Q*SurfDens/kappa\n",
    "    print ('sigma x',sigx)\n",
    "    Jeans = sigx**2/SurfDens\n",
    "    print ('Jeans length',Jeans)\n",
    "    Repicycle = sigx/kappa\n",
    "    print ('Epicycle radius',Repicycle)\n",
    "    Lindblad_kcrit = kappa/2./A/kcrit\n",
    "    print ('Lindblad resonances for critial k',Lindblad_kcrit)\n",
    "    iz0 = int(nz/50)\n",
    "    nuz = np.sqrt(np.sum(2*ICPotential[:iz0])/np.sum(zgrid[:iz0]**2))\n",
    "    print ('midplane vertical frequency',nuz)\n",
    "    return rho0,ky,kcrit,sigx,hz,nuz,nz,zgrid,ICDensity,ICForce,ICPotential\n",
    "\n",
    "rho0,ky,kcrit,sigx,hz,nuz,nz,zgrid,ICDensity,ICForce,ICPotential = \\\n",
    "VerticalStructure(Q,SurfaceDensity,E0,sigz,kyoverkcrit)\n",
    "\n",
    "lcrit = 2.*np.pi/kcrit\n",
    "print ('critical wavelength',lcrit)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "4f91bfa5",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_bc_vectors(t,s,ky,to):\n",
    "    tto = t - to\n",
    "    sto = s - to\n",
    "    Ct = np.cos(kappa*t)\n",
    "    Cs = np.cos(kappa*s)\n",
    "    St = np.sin(kappa*t)\n",
    "    Ss = np.sin(kappa*s)\n",
    "    bx = ky/kcrit*(A*(sto*Ss-tto*St)+Omega/kappa*(Cs-Ct))\n",
    "    by = ky/kcrit*(A*(sto*Cs-tto*Ct)-Omega/kappa*(Ss-St))\n",
    "    cx = -A*sto*Cs + Omega/kappa*Ss\n",
    "    cy =  A*sto*Ss + Omega/kappa*Cs\n",
    "    return bx,by,cx,cy\n",
    "\n",
    "def get_ampfac(s,to):\n",
    "    sto = s - to\n",
    "    return (1. + (2*A*sto)**2)**(-.5)\n",
    "\n",
    "def argexp(b2):\n",
    "    return -0.572*Q**2*b2\n",
    "\n",
    "def get_Kpts(t,s,ky,to):\n",
    "    bx,by,cx,cy = get_bc_vectors(t,s,ky,to)\n",
    "    cdotb = bx*cx + by*cy\n",
    "    b2 = bx*bx + by*by\n",
    "    ampfac = get_ampfac(s,to)\n",
    "    return 4*cdotb*np.exp(argexp(b2))*ampfac\n",
    "\n",
    "def get_Kzts(t,s,ky,to):\n",
    "    bx,by,cx,cy = get_bc_vectors(t,s,ky,to)\n",
    "    b2 = bx*bx + by*by\n",
    "    ampfac = get_ampfac(s,to)\n",
    "    return np.exp(argexp(b2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "5f2fd464",
   "metadata": {},
   "outputs": [],
   "source": [
    "# get vertical structure\n",
    "# need rho0 (midplane density), E0 (energy cut-off)\n",
    "# and sigz (vertical velocity dispersion)\n",
    "\n",
    "def loweredisothermal(E):\n",
    "    if E > E0:\n",
    "        return 0.\n",
    "    f0 = rho0/np.sqrt(2.*np.pi)/sigz\n",
    "    return f0*(np.exp(-E/sigz**2) - np.exp(-E0/sigz**2))\n",
    "\n",
    "def dloweredisothermal(E):\n",
    "    if E >= E0:\n",
    "        return 0.\n",
    "    f0 = rho0/np.sqrt(2.*np.pi)/sigz\n",
    "    return f0*np.exp(-E/sigz**2)\n",
    "\n",
    "def loweredisothermalA(E):\n",
    "    f0 = np.zeros_like(E)\n",
    "    cnd = E<E0\n",
    "    f0[cnd] = rho0/np.sqrt(2.*np.pi)/sigz*(np.exp(-E[cnd]/sigz**2)-np.exp(-E0/sigz**2))\n",
    "    return f0\n",
    "\n",
    "def dloweredisothermalA(E):\n",
    "    f0 = np.zeros_like(E)\n",
    "    cnd = E<E0\n",
    "    f0[cnd] = rho0/np.sqrt(2.*np.pi)/sigz*np.exp(-E[cnd]/sigz**2)\n",
    "    return f0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "9f8a723b",
   "metadata": {},
   "outputs": [],
   "source": [
    "xmax = lcrit/2.\n",
    "nx = 33\n",
    "ymax = lcrit\n",
    "ny = 66\n",
    "xgrid = np.linspace(-xmax,xmax,nx)\n",
    "dx = xgrid[1]-xgrid[0]\n",
    "ygrid = np.linspace(-ymax,ymax,ny)\n",
    "dy = ygrid[1]-ygrid[0]\n",
    "xmesh,ymesh = np.meshgrid(xgrid,ygrid,indexing='ij')\n",
    "x2mesh = (xmesh)**2 + (ymesh)**2\n",
    "Delta = 0.05*lcrit\n",
    "Sigma_0x = np.exp(-x2mesh/Delta**2/2.)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "a8c89edb",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.09999999999999999\n"
     ]
    }
   ],
   "source": [
    "dx = xgrid[1]-xgrid[0]\n",
    "kmax = np.pi/dx/5.\n",
    "nkx = nx\n",
    "nky = int(ny/2)\n",
    "kxgrid = np.linspace(-kmax,kmax,nkx)\n",
    "dk = kxgrid[1]-kxgrid[0]\n",
    "kygrid = np.linspace(0,kmax,nky)\n",
    "print (kygrid[1]/kcrit)\n",
    "kxmesh,kymesh = np.meshgrid(kxgrid,kygrid,indexing='ij')\n",
    "Sigma_0k = np.zeros((nkx,nky),dtype='complex')\n",
    "for i in range(nkx):\n",
    "    for j in range(nky):\n",
    "        FTarg = -1j*(kxgrid[i]*xmesh + kygrid[j]*ymesh)\n",
    "        FTint = np.exp(FTarg)*Sigma_0x\n",
    "        FTy = np.trapz(FTint,xgrid,axis=0)\n",
    "        Sigma_0k[i,j] = np.trapz(FTy,ygrid)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "206476e4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 124 ms, sys: 33.4 ms, total: 157 ms\n",
      "Wall time: 156 ms\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.colorbar.Colorbar at 0x7fef3806dcc0>"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x216 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "%%time\n",
    "def inverseFT(ftilde):\n",
    "    f = np.zeros((nx,ny))\n",
    "    for i in range(nx):\n",
    "        for j in range(ny):\n",
    "            FTarg = 1j*(xgrid[i]*kxmesh + ygrid[j]*kymesh)\n",
    "            FTint = np.exp(FTarg)*ftilde\n",
    "            FTy = np.trapz(FTint,kygrid,axis=3)\n",
    "            f[i,j] = np.real(np.trapz(FTy,kxgrid)+np.trapz(np.conj(FTy),kxgrid))/(2*np.pi)**2\n",
    "    return f\n",
    "\n",
    "def inverseFT_fast(ftilde):\n",
    "    FTarg = 1j*(np.outer(xmesh,kxmesh)+np.outer(ymesh,kymesh)).reshape(nx,ny,nkx,nky)\n",
    "    FTint = np.exp(FTarg)*ftilde\n",
    "    FTy = np.trapz(FTint,kxgrid,axis=2)\n",
    "    f = np.real(np.trapz(FTy,kygrid,axis=2)+\\\n",
    "        np.trapz(np.conj(FTy),kygrid,axis=2))/(2.*np.pi)**2\n",
    "    return f\n",
    "\n",
    "f = inverseFT_fast(Sigma_0k)\n",
    "\n",
    "fig,ax = plt.subplots(1,3,figsize=(12,3))\n",
    "c0 = ax[0].pcolormesh(xmesh,ymesh,Sigma_0x)\n",
    "plt.colorbar(c0,ax=ax[0])\n",
    "c1 = ax[1].pcolormesh(xmesh,ymesh,f)\n",
    "plt.colorbar(c1,ax=ax[1])\n",
    "c2 = ax[2].pcolormesh(xmesh,ymesh,f-Sigma_0x)\n",
    "plt.colorbar(c2,ax=ax[2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "fdddea4e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "check convergence of SurfaceDensity 1.0000021753535928\n",
      "central density 0.038102471812085335\n",
      "Omega, Oort A and B 0.2875 0.14375 -0.14375\n",
      "epicycle kappa 0.4065863991822648\n",
      "surface density 0.034408602150537634 80.0\n",
      "vertical scale height parameter 0.28909003335051303\n",
      "critical wavelength 8.217147311190116\n",
      "sigma x 0.2843501490908933\n",
      "Jeans length 2.349848649307885\n",
      "Epicycle radius 0.6993597170559182\n",
      "Lindblad resonances for critial k 1.8495079491327389\n",
      "midplane vertical frequency 0.6914952215081136\n",
      "critical wavelength 8.217147311190116\n"
     ]
    },
    {
     "ename": "NameError",
     "evalue": "name 'ntime' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-8-54a95895b462>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     10\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     11\u001b[0m \u001b[0mns\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;36m4\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 12\u001b[0;31m \u001b[0mSigma_s\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mzeros\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mns\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mntime\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     13\u001b[0m \u001b[0mSigma_e\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mzeros\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mns\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mntime\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     14\u001b[0m \u001b[0mtstart\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mpi\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0mkappa\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlinspace\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m.5\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mns\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'ntime' is not defined"
     ]
    }
   ],
   "source": [
    "#make Binney Figure 3\n",
    "\n",
    "Q = 1.\n",
    "\n",
    "rho0,ky,kcrit,sigx,hz,nuz,nz,zgrid,ICDensity,ICForce,ICPotential = \\\n",
    "VerticalStructure(Q,SurfaceDensity,E0,sigz,kyoverkcrit)\n",
    "\n",
    "lcrit = 2.*np.pi/kcrit\n",
    "print ('critical wavelength',lcrit)\n",
    "\n",
    "ns = 4\n",
    "Sigma_s = np.zeros((ns,ntime))\n",
    "Sigma_e = np.zeros((ns,ntime))\n",
    "tstart = np.pi/kappa*np.linspace(-2,-.5,ns)\n",
    "tend = 5.*np.pi/kappa\n",
    "\n",
    "ky = kcrit\n",
    "t = np.zeros((ns,ntime))\n",
    "tr = 0.\n",
    "\n",
    "for k in range(ns):\n",
    "    t[k,] = np.linspace(tstart[k],tend,ntime)\n",
    "    dt = t[k,1]-t[k,0]\n",
    "    for i in range(ntime):\n",
    "        Sigma_e[k,i] = get_Kpts(t[k,i],tstart[k],ky,tr)\n",
    "        Sigma_s[k,i] = Sigma_e[k,i]\n",
    "        for j in range(1,i):\n",
    "            Sigma_s[k,i] += dt*kappa*get_Kpts(t[k,i],t[k,j],ky,tr)*Sigma_s[k,j]\n",
    "        \n",
    "for k in range(4):\n",
    "    plt.plot(t[k,]*kappa/np.pi,np.real(Sigma_s[k,]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a8781c2b",
   "metadata": {},
   "outputs": [],
   "source": [
    "# now make Binney Figure 8\n",
    "\n",
    "Q = 1.4\n",
    "\n",
    "rho0,ky,kcrit,sigx,hz,nuz,nz,zgrid,ICDensity,ICForce,ICPotential = \\\n",
    "VerticalStructure(Q,SurfaceDensity,E0,sigz,kyoverkcrit)\n",
    "\n",
    "lcrit = 2.*np.pi/kcrit\n",
    "print ('critical wavelength',lcrit)\n",
    "ky = kcrit/2.\n",
    "\n",
    "ns = 6\n",
    "tstart = np.pi/kappa*np.linspace(-5,0,ns)\n",
    "t = np.zeros((ns,ntime))\n",
    "Sigma_s = np.zeros((ns,ntime))\n",
    "\n",
    "for k in range(ns):\n",
    "    t[k,] = np.linspace(tstart[k],tend,ntime)\n",
    "    dt = t[k,1]-t[k,0]\n",
    "    for i in range(ntime):\n",
    "        for j in range(1,i):\n",
    "            prefac = dt*kappa*get_Kpts(t[k,i],t[k,j],ky,0.)\n",
    "            Sigma_s[k,i] += prefac*(1.+Sigma_s[k,j])\n",
    "        \n",
    "for k in range(ns):\n",
    "    plt.plot(t[k,]*kappa/np.pi,np.real(Sigma_s[k,]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8c881aaf",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b914e68d",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "026b46aa",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ef1eca08",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a12772f8",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "bb988d35",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "58878a35",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f08f8a28",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0cd169cd",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a378ad23",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 626,
   "id": "a7df9461",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "check convergence of SurfaceDensity 1.0000021753535928\n",
      "central density 0.038102471812085335\n",
      "Omega, Oort A and B 0.2875 0.14375 -0.14375\n",
      "epicycle kappa 0.4065863991822648\n",
      "surface density 0.034408602150537634 80.0\n",
      "vertical scale height parameter 0.28909003335051303\n",
      "critical wavelength 8.217147311190116\n",
      "sigma x 0.3980902087272506\n",
      "Jeans length 4.605703352643454\n",
      "Epicycle radius 0.9791036038782853\n",
      "Lindblad resonances for critial k 1.8495079491327389\n",
      "midplane vertical frequency 0.6914952215081136\n",
      "critical wavelength 8.217147311190116\n",
      "(50,)\n",
      "0.7499999999999999\n",
      "0.5\n",
      "0.25\n",
      "-0.0\n",
      "-0.25\n",
      "-0.5\n",
      "-0.7499999999999999\n",
      "-1.0\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# now make Binney Figure 8\n",
    "\n",
    "Q = 1.4\n",
    "\n",
    "rho0,ky,kcrit,sigx,hz,nuz,nz,zgrid,ICDensity,ICForce,ICPotential = \\\n",
    "VerticalStructure(Q,SurfaceDensity,E0,sigz,kyoverkcrit)\n",
    "\n",
    "lcrit = 2.*np.pi/kcrit\n",
    "print ('critical wavelength',lcrit)\n",
    "\n",
    "ns = 8\n",
    "tstart = -5.*np.pi/kappa\n",
    "t = np.linspace(tstart,2.*tend,ntime)\n",
    "print (t.shape)\n",
    "dt = t[1]-t[0]\n",
    "Sigma_s = np.zeros((ns,ntime))\n",
    "\n",
    "for k in range(ns):\n",
    "    ky = -.25*kcrit*np.float(k-3)\n",
    "    print (ky/kcrit)\n",
    "    for i in range(ntime):\n",
    "        for j in range(1,i):\n",
    "            prefac = dt*kappa*get_Kpts(t[i],t[j],ky,0.)\n",
    "            Sigma_s[k,i] += prefac*(1.+Sigma_s[k,j])\n",
    "            \n",
    "c = ['yellow','orange','brown','red','purple','blue','cyan','green']\n",
    "for k in range(ns):\n",
    "    plt.plot(t*kappa/np.pi,np.real(Sigma_s[k,]),color=c[k])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 593,
   "id": "9bc54fcd",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-111.30434782608697 111.30434782608697\n",
      "77.26752935927594\n"
     ]
    }
   ],
   "source": [
    "# now let's go for Figure 9 of Binney\n",
    "\n",
    "tr = np.zeros_like(kxmesh)\n",
    "cnd = kymesh!=0\n",
    "tr[cnd] = -kxmesh[cnd]/kymesh[cnd]/2./A\n",
    "print (tr.min(),tr.max())\n",
    "\n",
    "ntime = 50\n",
    "ti = -10*np.pi/kappa\n",
    "tf = 10.*np.pi/kappa\n",
    "print (tf)\n",
    "tt = np.linspace(ti,tf,ntime)\n",
    "dt = tt[1]-tt[0]\n",
    "\n",
    "Sigma_sk = np.zeros((ntime,nkx,nky),dtype=complex)\n",
    "for i in range(nkx):\n",
    "    for j in range(nky):\n",
    "        for k in range(ntime):\n",
    "            for l in range(1,k):\n",
    "                prefac = kappa*dt*get_Kpts(tt[k],tt[l],kymesh[i,j],tr[i,j]) \n",
    "                if kymesh[i,j] != 0.:\n",
    "                    Sigma_sk[k,i,j] += prefac*(1.+Sigma_sk[l,i,j])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 608,
   "id": "96951d77",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-111.30434782608697 111.30434782608697\n",
      "77.26752935927594\n"
     ]
    },
    {
     "ename": "KeyboardInterrupt",
     "evalue": "",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mKeyboardInterrupt\u001b[0m                         Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-608-11d151a9dd25>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     18\u001b[0m         \u001b[0;32mfor\u001b[0m \u001b[0mk\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mntime\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     19\u001b[0m             \u001b[0;32mfor\u001b[0m \u001b[0ml\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mk\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 20\u001b[0;31m                 \u001b[0mprefac\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mkappa\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mdt\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mget_Kpts\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtt\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mk\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mtt\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0ml\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mkymesh\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mi\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mj\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mtr\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mi\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mj\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     21\u001b[0m                 \u001b[0;32mif\u001b[0m \u001b[0mkymesh\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mi\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mj\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;34m!=\u001b[0m \u001b[0;36m0.\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     22\u001b[0m                     \u001b[0mSigma_sk\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mk\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mi\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mj\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;34m+=\u001b[0m \u001b[0mprefac\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1.\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0mSigma_sk\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0ml\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mi\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mj\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m<ipython-input-442-9eab40f184eb>\u001b[0m in \u001b[0;36mget_Kpts\u001b[0;34m(t, s, ky, to)\u001b[0m\n\u001b[1;32m     20\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     21\u001b[0m \u001b[0;32mdef\u001b[0m \u001b[0mget_Kpts\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0ms\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mky\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mto\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 22\u001b[0;31m     \u001b[0mbx\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mby\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mcx\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mcy\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mget_bc_vectors\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0ms\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mky\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mto\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     23\u001b[0m     \u001b[0mcdotb\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mbx\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mcx\u001b[0m \u001b[0;34m+\u001b[0m \u001b[0mby\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mcy\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     24\u001b[0m     \u001b[0mb2\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mbx\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mbx\u001b[0m \u001b[0;34m+\u001b[0m \u001b[0mby\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mby\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m<ipython-input-442-9eab40f184eb>\u001b[0m in \u001b[0;36mget_bc_vectors\u001b[0;34m(t, s, ky, to)\u001b[0m\n\u001b[1;32m      6\u001b[0m     \u001b[0mSt\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msin\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mkappa\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      7\u001b[0m     \u001b[0mSs\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msin\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mkappa\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0ms\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 8\u001b[0;31m     \u001b[0mbx\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mky\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0mkcrit\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mA\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0msto\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mSs\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mtto\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mSt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0mOmega\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0mkappa\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mCs\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mCt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      9\u001b[0m     \u001b[0mby\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mky\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0mkcrit\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mA\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0msto\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mCs\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mtto\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mCt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mOmega\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0mkappa\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mSs\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mSt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     10\u001b[0m     \u001b[0mcx\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m-\u001b[0m\u001b[0mA\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0msto\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mCs\u001b[0m \u001b[0;34m+\u001b[0m \u001b[0mOmega\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0mkappa\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mSs\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mKeyboardInterrupt\u001b[0m: "
     ]
    }
   ],
   "source": [
    "# now let's go for Figure 9 of Binney\n",
    "\n",
    "tr = np.zeros_like(kxmesh)\n",
    "cnd = kymesh!=0\n",
    "tr[cnd] = -kxmesh[cnd]/kymesh[cnd]/2./A\n",
    "print (tr.min(),tr.max())\n",
    "\n",
    "ntime = 50\n",
    "ti = -10*np.pi/kappa\n",
    "tf = 10.*np.pi/kappa\n",
    "print (tf)\n",
    "tt = np.linspace(ti,tf,ntime)\n",
    "dt = tt[1]-tt[0]\n",
    "\n",
    "Sigma_sk = np.zeros((ntime,nkx,nky),dtype=complex)\n",
    "for i in range(nkx):\n",
    "    for j in range(nky):\n",
    "        for k in range(ntime):\n",
    "            for l in range(1,k):\n",
    "                prefac = kappa*dt*get_Kpts(tt[k],tt[l],kymesh[i,j],tr[i,j]) \n",
    "                if kymesh[i,j] != 0.:\n",
    "                    Sigma_sk[k,i,j] += prefac*(1.+Sigma_sk[l,i,j])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 594,
   "id": "f8785f35",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x936 with 18 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def PlotSDfromFT(Sigma_k):\n",
    "    ncol = 3\n",
    "    nrow = 3\n",
    "    npan = ncol*nrow\n",
    "    skip = int(ntime/npan)\n",
    "    Sigma_x = np.zeros((nx,ny))\n",
    "    fig,ax = plt.subplots(nrow,ncol,figsize=(15,13))\n",
    "    for i in range(nrow):\n",
    "        for j in range(ncol):\n",
    "            nt = skip*(i*nrow + j)\n",
    "            Sigma_x = inverseFT_fast(Sigma_k[nt,]*Sigma_0k)\n",
    "            vmx = np.abs(Sigma_x).max()\n",
    "            c = ax[i,j].contourf(Sigma_x,vmin=-vmx,vmax=vmx,cmap='seismic')\n",
    "            plt.colorbar(c,ax=ax[i,j])\n",
    "            \n",
    "PlotSDfromFT(Sigma_sk)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 601,
   "id": "611db3b5",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.09999999999999999 0.0\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "print (kygrid[1]/kcrit,kxgrid[16]/kcrit)\n",
    "\n",
    "\n",
    "for i in range(0,nkx,4):\n",
    "    plt.plot(tt,Sigma_sk[:,i,1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "629baebf",
   "metadata": {},
   "outputs": [],
   "source": [
    "psifromz = interpolate.interp1d(zgrid,ICPotential,fill_value='extrapolate')\n",
    "zfrompsi = interpolate.interp1d(ICPotential,zgrid,fill_value='extrapolate')\n",
    "forcefromz = interpolate.interp1d(zgrid,ICForce,fill_value='extrapolate')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "76f51d38",
   "metadata": {},
   "outputs": [],
   "source": [
    "def dydxa(Em,t,z):\n",
    "    psi = psifromz(z)\n",
    "    if Em < psi:\n",
    "        return 0.\n",
    "    return (1./np.sqrt(2.*(Em-psi)))\n",
    "\n",
    "def rk4a(Em,t,z,h):\n",
    "    k1 = dydxa(Em,t,z)\n",
    "    k2 = dydxa(Em,t+h*k1/2,z+h/2)\n",
    "    k3 = dydxa(Em,t+h*k2/2,z+h/2)\n",
    "    k4 = dydxa(Em,t+h*k3,z+h)\n",
    "    return t + h*(k1+2*k2+2*k3+k4)/6.\n",
    "\n",
    "nE = 100\n",
    "nz = 100\n",
    "nt = 100\n",
    "\n",
    "Eg = np.linspace(0,E0,nE)\n",
    "zmax = zfrompsi(Eg)\n",
    "zmax[0] = zfrompsi(Eg[1]/100)\n",
    "tofEz = np.zeros((nE,nz))\n",
    "zg = np.linspace(0,zmax[0],nz)\n",
    "zgs = np.linspace(0,1,nz)\n",
    "tofEz[0,:] = 1/nuz*np.arcsin(zg/zmax[0])\n",
    "for i in range(1,nE):\n",
    "    zg = np.linspace(0,zmax[i],nz)\n",
    "    h = zg[1]-zg[0]\n",
    "    for j in range(1,nz-1):\n",
    "        tofEz[i,j] = rk4a(Eg[i],tofEz[i,j-1],zg[j-1],h)\n",
    "    lastz = np.sqrt(2.*h/forcefromz(zg[nz-1]))\n",
    "    tofEz[i,nz-1] = tofEz[i,nz-2] + lastz\n",
    "    \n",
    "Period = 4.*tofEz[:,nz-1]\n",
    "PeriodfromE = interpolate.interp1d(Eg,Period,fill_value='extrapolate')\n",
    "theta = np.zeros_like(tofEz)\n",
    "\n",
    "for i in range(0,nE):\n",
    "    theta[i,:] = 2.*np.pi*tofEz[i,:]/Period[i]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "f9b22d4f",
   "metadata": {},
   "outputs": [],
   "source": [
    "def dydxb(Em,z,t):\n",
    "    psi = psifromz(z)\n",
    "    if Em < psi:\n",
    "        return 0.\n",
    "    return (np.sqrt(2.*(Em-psi)))\n",
    "\n",
    "def rk4b(Em,z,t,h):\n",
    "    k1 = dydxb(Em,z,t)\n",
    "    k2 = dydxb(Em,z+h*k1/2,t+h/2)\n",
    "    k3 = dydxb(Em,z+h*k2/2,t+h/2)\n",
    "    k4 = dydxb(Em,z+h*k3,t+h)\n",
    "    return z + h*(k1+2*k2+2*k3+k4)/6.\n",
    "\n",
    "zofEt = np.zeros((nE,nt))\n",
    "thetag = np.linspace(0,np.pi/2,nt)\n",
    "for i in range(1,nE):\n",
    "    tg = np.linspace(0,Period[i]/4.,nt)\n",
    "    h = tg[1]-tg[0]\n",
    "    for j in range(1,nt):\n",
    "        zofEt[i,j] = rk4b(Eg[i],zofEt[i,j-1],tg[j-1],h)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "9662a00e",
   "metadata": {},
   "outputs": [],
   "source": [
    "thetainterp = RegularGridInterpolator((Eg,zgs),theta,bounds_error=False)\n",
    "zoftinterp = RegularGridInterpolator((Eg,thetag),zofEt,bounds_error=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "58f3522c",
   "metadata": {},
   "outputs": [],
   "source": [
    "def thetafromzw(z,w):\n",
    "    E = 0.5*w**2 + psifromz(np.abs(z))\n",
    "    if E >= E0:\n",
    "        return 0.\n",
    "    zmx = zfrompsi(E)\n",
    "    theta = thetainterp((E,np.abs(z)/zmx))\n",
    "    if z > 0 and w < 0:\n",
    "        return np.pi - theta\n",
    "    if z < 0 and w > 0:\n",
    "        return 2.*np.pi - theta\n",
    "    if z < 0 and w < 0:\n",
    "        return np.pi + theta\n",
    "    return theta\n",
    "\n",
    "def thetafromzw_fast(z,w):\n",
    "    E = 0.5*w**2 + psifromz(np.abs(z))\n",
    "    zmx = zfrompsi(E)\n",
    "    theta = np.pi/2.*np.ones_like(E)\n",
    "    c0b = w!=0\n",
    "    theta[c0b] = thetainterp((E[c0b],np.abs(z[c0b])/zmx[c0b]))\n",
    "    c1 = (z>0) & (w<0)\n",
    "    theta[c1] = np.pi - theta[c1]\n",
    "    c2 = (z<0) & (w>0)\n",
    "    theta[c2] = 2.*np.pi - theta[c2]\n",
    "    c3 = (z<0) & (w<0)\n",
    "    theta[c3] = np.pi + theta[c3]\n",
    "    return theta\n",
    "\n",
    "def wzoftfromEtheta(E,theta):\n",
    "    zsign = 1\n",
    "    wsign = 1\n",
    "    theta = np.mod(theta,2*np.pi)\n",
    "    if theta > np.pi/2. and theta < np.pi:\n",
    "        theta = np.pi - theta\n",
    "        wsign = -1\n",
    "    if theta > np.pi and theta < 3*np.pi/2.:\n",
    "        zsign = -1\n",
    "        wsign = -1\n",
    "        theta = theta - np.pi\n",
    "    if theta > 3.*np.pi/2.:\n",
    "        zsign = -1\n",
    "        theta = 2*np.pi - theta\n",
    "    zoft = zoftinterp((E,theta))*zsign\n",
    "    psi = psifromz(np.abs(zoft))\n",
    "    if (E < psi):\n",
    "        woft = 0.\n",
    "    else:\n",
    "        woft = np.sqrt(2.*(E - psifromz(np.abs(zoft))))*wsign\n",
    "    return zoft,woft\n",
    "\n",
    "def wzoftfromEtheta_fast(E,theta):\n",
    "    zsign = np.ones_like(E)\n",
    "    wsign = np.ones_like(E)\n",
    "    theta = np.mod(theta,2*np.pi)\n",
    "\n",
    "    cnd = (theta>np.pi/2.) & (theta < np.pi)\n",
    "    theta[cnd] = np.pi - theta[cnd]\n",
    "    wsign[cnd] = -1\n",
    "    \n",
    "    cnd = (theta > np.pi) & (theta < 3.*np.pi/2.)\n",
    "    theta[cnd] -= np.pi\n",
    "    zsign[cnd] = -1\n",
    "    wsign[cnd] = -1\n",
    "    \n",
    "    cnd = theta > 3.*np.pi/2.\n",
    "    theta[cnd] = 2.*np.pi - theta[cnd]\n",
    "    zsign[cnd] = -1\n",
    "\n",
    "    zoft = zoftinterp((E,theta))*zsign\n",
    "    psi = psifromz(np.abs(zoft))\n",
    "    cdn = E < psi\n",
    "    woft = np.zeros_like(E)\n",
    "    cnd = E > psi\n",
    "    woft[cnd] = np.sqrt(2.*(E[cnd] - psi[cnd]))*wsign[cnd]\n",
    "    return zoft,woft"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "e278bed3",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.colorbar.Colorbar at 0x7fb4f095b278>"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "vmax = np.sqrt(2.*E0)\n",
    "ztrunc = zfrompsi(E0)\n",
    "vg = np.linspace(-vmax,vmax,nz)\n",
    "zg = np.linspace(-ztrunc,ztrunc,nz)\n",
    "zm,vm = np.meshgrid(zg,vg)\n",
    "tm = np.zeros_like(zm)\n",
    "for i in range(nz):\n",
    "    for j in range(nz):\n",
    "        tm[i,j] = thetafromzw(zm[i,j],vm[i,j])\n",
    "        \n",
    "plt.contour(tm,levels=20)\n",
    "plt.colorbar()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "53bfcb49",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x288 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7fb4e00bceb8>]"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXwAAAD4CAYAAADvsV2wAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8QZhcZAAAgAElEQVR4nO3dd3hU1R7u8e9vJj0BAikQQui9iRB6EQFRBEGxYeXYsGLBLmK9iKJgxYLYOzZAD6KC9CKE3kkIJSGEJARCEtJn3T8m514OhyCQSfaU3+d58iQzs5n1LsGXzZ691xZjDEoppbyfzeoASimlqocWvlJK+QgtfKWU8hFa+Eop5SO08JVSykf4WR3gdCIjI03jxo2tjqGUUh5j7dq1WcaYqFO95taF37hxYxISEqyOoZRSHkNE9lX0mh7SUUopH6GFr5RSPkILXymlfIQWvlJK+QgtfKWU8hFa+Eop5SO08JVSyke49Xn4yvWKSx2kpaWQvW8zRem7MMV5UFKElBVDcC1sNWMICK9PVLNOxNarh4hYHVkp5SJa+F6usKSMhK27yN78G+Gpi2hXuJ7GcozG//DrHH8KSdKA/SHtOd5oAE17Xk7buCj9C0ApD6aF74UcDsPK3ZlsWzab5nu/pR9rsYvhqK02qVG9SY3uQHBsW2o3bEdwjToEBIXg5xdA3tFMcrJSOZ6ZQsH+tQSnJ9A9bwlh238jZ9uzzLb3JqvVdQwYcDFNo8KsnqZS6iyJO9/xKj4+3ujSCmeuuNTB7PX72bPgY646/h1Nbenk2mtzpNW11O1+NYFxncF2lh/blJWSs+1Pjq76krpp8wkyhSwp68CiuqPpNWA4A9tE616/Um5ERNYaY+JP+ZoWvucrLXPw7er9rF3wHWOKv6CNLYUjtdoR2v8BAjpcDn6Brhmo8Bh5y6djWzWNkJJslpW149vIsYy69CJ6N4/Q4lfKDWjhe7HlSVlMm7OMW468xUX2tRSENSTokueRdldAVRVwSQFlaz6m7K9JSGkBM0qHsLbR7Tx9RVcaR4ZWzZhKqTOihe+FjuQX88zsLdi3fM8LAZ8TaivBNvBppPtd4BdQPSHyMin9YwJ+m74hxdTlobKx9B9wCWP6NSPAT8/4VcoKpyt8/b/SAy3ckcGI139n8PaneCPgXcIatMV+zwqk9/3VV/YAYVH4jXwf/jWX+jX9+c7vWXIXTGHE20tIysitvhxKqTOie/gepLjUwYu/bmPp36v4NPhNGplUZMDT0PtBsNmtDVdwBObcD9vnsJxOPFj2AI+O6MrVXRrosX2lqpHu4XuBQ8cKGTV9JSmrZzMv5BkaBeYhN/4EfR+2vuwBgmvDNZ/D0Kn0sm3h58BneevH+YybuZHCkjKr0yml0ML3CAl7sxn61jJap//Cx4FTCIpqhty5GJpdaHW0/yYCXW9DbvqZWL9j/BH2PPs3LmTU9FVk5BZanU4pn6eF7+bmbTnI9TNWcYfM5iXbe9ia9INb5kJ4Q6ujVaxJP+T2BYTUqM3MoElEpi/limkr2H7wmNXJlPJpLil8EflYRDJEZEsFr4uIvCUiSSKySUQ6u2Jcb/fFqn3c/dVaJtf8gTtLPof2V8H1MyGwhtXR/llkc7htPvbolkz3n0Kv0lVc/f5K/k4+bHUypXyWq/bwPwUuOc3rQ4AW5V9jgPdcNK5XMsbwxvxdTJi1mXej5nD58R+h6x0w8sPqPQunskIjYPQv2GI6MNkxhWuC1zD6k9Us2ZVpdTKlfJJLCt8YswTIPs0mI4DPjdMqIFxEYlwxtjd6Y34ib8zfxYwG8xhy7DuIvw0uffXsl0VwB8G14aZZSINuTCiayvU1N3P7Zwn8sTXd6mRK+ZzqapBYIOWEx6nlz/0PERkjIgkikpCZ6Xt7gm/M38WbCxL5oOFfDMr6AjrfDJe+VnVXzVaHoJpww/dI/fOZUPgq10Ymc89X65i/7ZDVyZTyKdVV+Kdqq1NeAGCMmW6MiTfGxEdFRVVxLPfyzl+JvDE/kclNN3Bxxkdw3nUw7E3P3LM/WWCYs/QjmvNCwURGRKVzz9frWLE7y+pkSvmM6mqSVCDuhMcNgLRqGtsjfP33fl77YxfjW6Rw9cEp0HwQDH/bO8r+P0LqwI0/ISGRvFr8Ij3Dj3LHZwms33/E6mRK+YTqapM5wM3lZ+v0AHKMMQeraWy39+e2Qzw9azO3NM7m9vTnkXrt4erPwO5vdTTXqxkDN/2MDfjI/1UahZbwr0/WkJSRZ3Uypbyeq07L/AZYCbQSkVQRuU1E7hKRu8o3mQskA0nAh8A9rhjXG6zdl819X6+jf70Snsl9EQmNhOu/dx4C8VYRzWDUV/jl7OeniPcJspVx66drOJxXZHUypbyarqVjoZTs4wx/ZxlRQYa5NSfhl50It8+H6DZWR6seG76GWXeT1fI6em8bTofYcL68vTtB/m6wVIRSHkrX0nFD+UWl3PF5AmUOBz/GfY9f+noYOd13yh6g0/XQZxyRu77hh/gdJOw7wuM/bsKdd0KU8mRa+BZwOAzjZm5g16Fcfu68iRo7v4f+T0LroVZHq34DJkDzi+iw6SVe7VnC7A1pfLAk2epUSnklLXwLvLkgkd+3HuLNXkU0W/8ytB4G/R6zOpY1bDbnv2xqxnDV7vFc0y6EyfN2sCJJT9dUytW08KvZwp0ZvLkgkZs61mBY4tPORdAuf9e7Tr88WyF14JovkPxMJpW9TvPIYMZ+s560owVWJ1PKq/hwy1S/gzkFjPtuA23qhvKc420kPxOu/hSCalkdzXr1O8HQ17DvXcw3bVZQVOrg7q/WUVSqa+kr5Spa+NWktMzB2K/XU1Tq4Mu2a7An/QEXv+QsOuV0/k3Q/ioi1kxlxoAyNqYcZfK8nVanUspraOFXkyl/7iJh3xHeu1CI+PtlaDMcut5udSz3IgLDpkKtWHqsf5wx3SL4aNkeFu3MsDqZUl5BC78arEjK4r1Fu7k5PooLtoyHsLow/C3PXhCtqgTVgis/hpwDPF76Aa2iw3jk+41k5upFWUpVlhZ+FcspKOHh7zfSNDKUZwK/g8OJzg9pg2tbHc19xXWFC5/Evu0nPo1PJrewlEe+34jDoefnK1UZWvhV7NnZW8jILWJG76P4rZ0BPe6Fpv2tjuX++oyDuB7ELH+WiQPrsHhXJp+v3Gt1KqU8mhZ+Ffp1UxqzNqTxaN9omi5/DKLbwsBnrI7lGWx257+Eyoq58sBk+reM5JV5O9mblW91MqU8lhZ+FcnILWT8z1s4Ly6cMQUfwvHDcMUH4B9kdTTPEdEMLnoBSZrPGy034WcXHvthkx7aUeocaeFXkWdnb6WgpIz3u2Vi2/St8xBFTEerY3merrdD476EL3mOlwfUYvXebD5dsdfqVEp5JC38KjBvy0F+25LOY/3rEbPkSeehnH6PWh3LM9lsMGIaAJfum8yAVlFM/n0He/TQjlJnTQvfxXKOlzBh9lba1a/JrfmfQF46jHgH/AKsjua5ajeCgc8guxcwtc0u/O02nvpps66qqdRZ0sJ3sYlzt5GdX8w7PfOxrf8Meo2F2C5Wx/J8XW+HBl0JXzyBZwdEszL5MD+tO2B1KqU8iha+C63cfZiZCanc3acBTVaNh9qNncseq8qz2Z33+C3K5crMd+ncMJz/82/nX65KqTOjhe8ixaUOJszeQlydYB4I/BUOJ8HQqeAfbHU07xHdBvqOQzbP5M34w+QWlvLS3O1Wp1LKY2jhu8hHy/aQlJHHq/2D8V/xOrS/CpoPtDqW9+n7MES0IG7lBO7pU58f1qaycvdhq1Mp5RG08F3gwNEC3lqQyEVtoumxbaJzr/7il6yO5Z38AmHoa3BkL/cH/pu4OsE8O2cLJWUOq5Mp5fa08F3gxV+2YTC83HIH7F0Kg56DGnWtjuW9mvaH9lfht+JNXroglF2H8vhy1T6rUynl9rTwK2nJrkzmbU1nXL8YIpa/CPU7Q+d/WR3L+108EewB9Nn1Cn2bRzD1z11k5emKmkqdjhZ+JZSWOXjx1200igjh1rLvIS/DebjBl29XWF1q1IMBTyO7FzC53T4Kist47Xe9WYpSp6PNVAnfrN5PYkYeE/v447f6feh8k55zX5263g512xOz6v9wR896fJeQwqbUo1anUsptaeGfo5zjJUz9cxc9m9Sh967JEBAKA5+1OpZvsfvBkFcgZz8PBs8jIjSQF37ZplfgKlUBLfxz9OaCRHIKSni1/T5kz2IYMAFCI62O5Xsa94F2VxC46i0m9K1Bwr4j/L413epUSrklLfxzkJyZx+cr93JDl7o0WPOSc3G0LrdYHct3XfQiAJcdeo+WdcN4+bcdFJfqaZpKnUwL/xxMnreTQD8bj9deCEf3wSWTnIcXlDXC46DPg9i2/czL8bnsPXycr/7W0zSVOpkW/llat/8I87am81DPWoT9/Qa0Gqq3LHQHve6HWnGcv/UV+jar4zzkdrzE6lRKuRUt/LNgjOHluTuIDAtkdOGXUFoEg1+0OpYCCAiBQc8h6Zt4ucU2cgpKmLYoyepUSrkVLfyz8NeODFbvzeb5bqX4b/wKut/pvA2fcg/tr4TYLsSufZVrz6vDpyv2cjCnwOpUSrkNLfwzVOYwvDJvB00jQhiSNg2Ca+tdrNyNiHMNo9yDPFlrAcYY3lqge/lK/YcW/hn6aV0quw7lMfm8Q9j2LoELHofgcKtjqZM17AFtL6fWumnceX4wMxNS9HaISpVzSeGLyCUislNEkkTkiVO83l9EckRkQ/nXM64Yt7oUlzp4c0EinWLD6JL4BtRpCvG3Wh1LVWTQc+Ao5V7zHQF2G1P/3GV1IqXcQqULX0TswDRgCNAWuE5E2p5i06XGmE7lXy9UdtzqNDMhhdQjBbzSbDOSud1ZKHqPWvdVpwl0G0Pwtu94rHMZv2xMY2tajtWplLKcK/bwuwFJxphkY0wx8C0wwgXv6xYKS8p4568kejcMpuW2tyGuO7QZbnUs9U/6PgwBNbgx7xNqBfsz5Q/dy1fKFYUfC6Sc8Di1/LmT9RSRjSLym4i0q+jNRGSMiCSISEJmZqYL4lXO13/vJ/1YIZNiFiN56c6rOkWsjqX+SUgd6PsQ/rv/5LmOR/hrRwYbUnRhNeXbXFH4p2q/k1evWgc0MsacB7wNzKrozYwx040x8caY+KioKBfEO3fHi0t5d1ESFze203D7R9B6GDTsbmkmdRa63wU1Yxme8T61g/14Y77u5Svf5orCTwXiTnjcAEg7cQNjzDFjTF75z3MBfxFx+5XGPl+5j6y8Yl6o8zuU5MNAj/qsWfkHw4VPYT+4jklt9rBoZybr9h+xOpVSlnFF4a8BWohIExEJAEYBc07cQETqiTiPg4hIt/Jx3frO08eLS/lwSTKXNymj7s4vodMNENXK6ljqbJ13HUS3ZfDB6USH2HhzfqLViZSyTKUL3xhTCtwH/A5sB2YaY7aKyF0iclf5ZlcBW0RkI/AWMMq4+aLlX63az+H8YiaE/Axig/5PWh1JnQubHQZMwHZkN6+22MLiXZms3ad7+co3iTv3bnx8vElISKj2cQuKy+g7eSGDIrJ4+dBd0GusrpnjyYyBjwbjyEmhd/5rNI+N4ovb9LMY5Z1EZK0xJv5Ur+mVtqfwzer9ZOUV8XjA9xBYE/o8ZHUkVRkiMPAZbLkHmdIkgaWJWWzUM3aUD9LCP0lhSRnvL97NjQ0yqJ0yH3qPdZ7ipzxbk77QbAA90z6jflAJ7yzUNXaU79HCP8nMhBQycot4xG8mhERC97utjqRcZeAzSEE2U+OW8Oe2Q+xIP2Z1IqWqlRb+CUrKHHywOJnRMfsIT1/hvFozMMzqWMpV6p8PbS+ne/q3xAbkM23hbqsTKVWttPBPMHtDGgeOHmec7TuoGasLpHmjC59CSguYGruIXzelkZyZZ3UipaqNFn45h8Pw3qIk/hWxg1qHN8AFj4F/kNWxlKtFtYKO19It80di7Tm8u0j38pXv0MIv98e2dJIzc3nI73uo3cR5oZXyThc8hjhKmRKzgFnrD5B2VO+KpXyDFj7Oe9W+u2g3N9XaRK2cHdD/CbD7Wx1LVZU6TeH8G+l2eDYxZDJj6R6rEylVLbTwgeVJh9mSeoRx/j9BZEvocLXVkVRV6/coIsKrUb/z7Zr9HD1ebHUipaqcFj7w3uIkbghNIDwvybl3b7NbHUlVtVoNoMstdD82j8iSND5fuc/qREpVOZ8v/M2pOaxKyuDhgJ8huh20vcLqSKq69B2H2P15KWIen67YS0FxmdWJlKpSPl/4HyzZzajAlYQX7IMLnwSbz/8n8R016kH8bfTO/5Oax/cxMyHln3+NUh7Mp9stJfs4v29O5ZGgOVCvo/MGJ8q39HkQ7IE8V2suHy5NprTMYXUipaqMTxf+jKXJXGlfRu2iVLjwKb11oS8Ki0a63c4FhQsJOLqb37akW51IqSrjs4WfnV/Mjwl7eDR4DsR0gpaXWB1JWaXXA+AfxPjQOUxfkow7LxmuVGX4bOF/sXIfQxxLiCg56Ly5ie7d+66wKKTbGAaULuV42jb+3pNtdSKlqoRPFn5hSRlfr0hy7t3XPx9aXmx1JGW1XmPBP4RHgmbz4ZJkq9MoVSV8svBnrT/ABUULiC5N17175RQaiXS7g0vMcvbuXE9SRq7ViZRyOZ8rfIfD8MnSRMYFzsHU7wwtBlsdSbmLXmPBP5gH/X/W5RaUV/K5wl+cmMl52b9Rz3EI6f+E7t2r/y80Euk2hqG2lWxYt5rM3CKrEynlUj5X+J8s2cUD/rNxxJyve/fqf/UaC37B3GX7kS9W6XILyrv4VOFvTcuh7t7ZxJKBrf/junev/ldoJLbudzDcvpLlK1dQWKLLLSjv4VOF/8nSRMb6zaasbkc9715VrNf9GHsQN5R8z6z1B6xOo5TL+EzhZxwrxLb5exrKIewX6rF7dRqhkdi63c4I+wrmLV6mF2Ipr+Ezhf/Fit3cbZtFcWQ7aHWp1XGUm5Pe92NsAQw79g1LErOsjqOUS/hE4ReWlHH4729pYksnYKCed6/OQFg00vVWLrcvY87CZVanUcolfKLwZ63bz61lP5Af3gpaDbU6jvIQ9j4PgM2fbimfsjNdL8RSns/rC98YQ9Kir2huSyNkkK53r85CjXqUdrqZkfalzF603Oo0SlWa17ffkl0ZXJ3/DcfCmiFtR1gdR3mYoP7jEJuNhtumk52v971Vns3rC3/jn1/SypZKyEW6d6/OQc365LW9npGyiF+W/G11GqUqxasbMDE9h0EZn5Ed3Ai/DiOtjqM8VPhFj2ITIWTNOxSX6h2xlOfy6sJfNe8r2tr24d//UbDZrY6jPFV4HIeaXcnwsvksXLPB6jRKnTOvLfyj+UWcv+dDsgJiqRF/ndVxlIeLufRJ/MRB0eI39EIs5bG8tvCXz/uW9pJMSa8Hwe5ndRzl4WwRTdgTO5zBBXPZuH2X1XGUOicuKXwRuUREdopIkog8cYrXRUTeKn99k4h0dsW4FSkpLaPRlrfJtNclpu8tVTmU8iGxl43HX0rJ+mOK1VGUOieVLnwRsQPTgCFAW+A6EWl70mZDgBblX2OA9yo77ukkLPyJ9iaRrE73gt2/KodSPiS4Xku2R1xMryOzSDuw3+o4Sp01V+zhdwOSjDHJxphi4Fvg5BPeRwCfG6dVQLiIxLhg7P9lDOGrp5IhEbS6+M4qGUL5rqih4wmimL2/vmZ1FOWlVv/8Nn+/PZrC43kuf29XFH4skHLC49Ty5852GwBEZIyIJIhIQmZm5lmHyc3JRoDklndgCwg661+v1OnUbdqRdTX60/HgTI7nnP2fT6VOx1FSTNymt6ids43AoBCXv78rCv9UK5GdfBrDmWzjfNKY6caYeGNMfFRU1FmHqREeQeunVtDt6kfP+tcqdSaCBz5GGAUkznnV6ijKy+ycP4MYk0F2/ENIFVwo6op3TAXiTnjcAEg7h21cRwSbn56Zo6pG2049WRHQi2a7v8Rx/KjVcZS3KCul9tq32U5TOg+8tkqGcEXhrwFaiEgTEQkARgFzTtpmDnBz+dk6PYAcY8xBF4ytVLUTEYp6jiOMfPb+9rrVcZSXSF/xJfVK00huew8B/lVzoWilC98YUwrcB/wObAdmGmO2ishdInJX+WZzgWQgCfgQuKey4yplpd59B7JE4ona+hEU6dLJqpIcZdiWTWWnaUiPITdW2TAuOUhkjJlrjGlpjGlmjJlY/tz7xpj3y382xph7y1/vYIxJcMW4SlklwM/GoU73U8ORS+bCaVbHUR4ub/0PRBftI6HR7UTUCK6ycbz2SlulqtrAQUNY7OhE8Jr3oDjf6jjKUzkcFP31ComOWLoMGV2lQ2nhK3WO6oQGsK3FnYSVHeX4ig+tjqM8VOm2X4jI383vkTfROia8SsfSwleqEgYOvoylZe1h+VtQUmB1HOVpjCH/j4nsdsTQdlDV7t2DFr5SldKybg0WxdxCSMlhStd8YnUc5WHMzrnUOraTmcHX0r911Sw+cCItfKUqqc+A4awsa0vJ4qlQUmh1HOUpjOH4n5PY66hLXL+bsNlOdX2qa2nhK1VJF7SM4vuw6wguysSs+8zqOMpTJP5B6OHNfGy7kpFdG1fLkFr4SlWSzSZ0uWA4fztaO/fyS4usjqTcnTEULZhEiokirOsNhARUz8oAWvhKucDIznF8bL+agOPpsP4Lq+Mod5e0gMBD63mvbAQ39m5WbcNq4SvlAsEBdlp0H0aCoyWli6foXr6qmDGULZxEmonkeNtrqR9edRdanUwLXykXublXY6Y5RuKXlwYbvrI6jnJXuxdgT0vgndIR3NqvZbUOrYWvlItE1wyidodL2Gia41gyBUqLrY6k3I0xmEUvk04ke+Iup2ODqr3Q6mRa+Eq50G19mzK15Epsx1J1L1/9r+SFSOoa3im5jFv7tar24bXwlXKhdvVrUdrkQrZIC8yS13QvX/1/xmAWvUKWLZLV4UMZ2Dq62iNo4SvlYnf0a8arRSORY6mw8Wur4yh3kbwISVnFG0WXcVPfltVyodXJtPCVcrELWkaRHtmb7fZWupevnIyBRZPItkfxR8BFXNW5gSUxtPCVcjER4fZ+TXm54HIkJ0WP5SvY/Rek/M3UwmFc27M5wQFVc0erf6KFr1QVGNEplh2hXUkKaA1L9Ywdn2YMLHqZo/7R/CwDGN2rsWVRtPCVqgIBfjb+1bspL+SNgJwUvfrWl+1eAKmrmVI4nBFdmhAZFmhZFC18parI9d0bstbvfJKD25fv5evVtz6nfO8+J6Ae35X2446+TS2No4WvVBWpFezPdd0a8eyx4XDsAKz73OpIqrol/gmpa3ijeDgD2zWgSWSopXG08JWqQrf1bcIq2rM39DznXr7eFct3GAMLJ3IsOJYvCvswpp+1e/egha9UlYqpFczlnRrwzLHhkHsQ1n5qdSRVXXb8Gw5u4K2SK+jcOJrzG9a2OpEWvlJV7c4LmrKkpA37a3aBpVOhON/qSKqqORyw8CVyQxvxSV537u5ffUsgn44WvlJVrHl0DQa3rcuEY5dDfgasnm51JFXVts2CjK28XTaSljG16d8qyupEgBa+UtXirv7NWFzYjJSI3rDsDSjMsTqSqiqOMlj0Mnk1mjHjaBfu6d8MkepfRuFUtPCVqgadG9amR9M6PJ0zAgqPwqr3rI6kqsqmmZC1k3fM1TSMCOPSDjFWJ/p/tPCVqib3XdiCxXkN2F93IKycBsezrY6kXK20GBZNIq92Wz7Ias+dFzTDbsEiaRXRwleqmvRuHsF5ceGMP3oZpigXlr9pdSTlaus/h6P7mCbXEV0zmJGdY61O9F+08JWqJiLC2AubszQnmpTYS+HvDyA33epYylVKCmDxq+RGx/NeWlPu6NuUQD9rFkmriBa+UtVoYJtoWterwVNHL8M4SmDxZKsjKVdZ/SHkpfOWGUVkWCA3dG9kdaL/oYWvVDUSEe4b0Jxlh2uyr9GVsO4zyE62OpaqrMJjsOx1jsX25cOU+tzRt6llSyCfjha+UtVsSPsYmkaF8mTWEIzNHxZOsjqSqqwVb0NBNq+XXUvtEH9u7OF+e/egha9UtbPbhPsHtGBlZgDJTW+Azd/Doa1Wx1LnKi8DVk7jaJOhfLK3Drf3bUpooJ/VqU5JC18pC1x2Xn2aRYXy+MEBmMAasOAFqyOpc7V4MpQW8mrJ1dQK9ufmnu65dw+VLHwRqSMif4pIYvn3U64OJCJ7RWSziGwQkYTKjKmUN7DbhPsHtiAhE3Y0vw12zYO9y62Opc5WdjKs/YTDrUbxVVIAt/VpQo0gf6tTVaiye/hPAAuMMS2ABeWPK3KhMaaTMSa+kmMq5RWGdaxP8+gwHt3fC1OjPvz5jHNJXeU5/poINn9ezB1GeIg/t/RubHWi06ps4Y8APiv/+TPg8kq+n1I+w24THhjYgi2ZJWxsfjccSIBts62Opc5U2gbY8gMH297CrN2GO/s1c+u9e6h84dc1xhwEKP8eXcF2BvhDRNaKyJjTvaGIjBGRBBFJyMzMrGQ8pdzb0A4xtKwbxiOJ7TCRrZ3H8stKrI6l/okx8MfTEBLB05mDiAwLYHQv9z12/x//WPgiMl9Etpzia8RZjNPbGNMZGALcKyL9KtrQGDPdGBNvjImPinKPJUWVqio2mzDuolYkZRWyrMl9kL1bb5LiCRL/gL1LSW53Lwv2FHJ3/+aEBLjnmTkn+seExphBFb0mIodEJMYYc1BEYoCMCt4jrfx7hoj8DHQDlpxjZqW8ysXt6nJeXDhPbApiacNe2Ba9DB2vhaCaVkdTp1JWCn8+g6nTlKf2xVOvZik3dG9odaozUtlDOnOA0eU/jwb+5wCkiISKSI3//AwMBrZUclylvIaI8NjFrTiQU8ivde+B41mw7HWrY6mKbPgSMnewpc1DrNqfx70DmhPk735X1Z5KZQv/ZeAiEUkELip/jIjUF5G55dvUBZaJyEZgNfBvY8y8So6rlFfp3TyS3s0jeH5dECXtrnYun3x0v9Wx1MmK8mDhS5i4HjyyuRGNI0IY1TXO6lRnrFKFb4w5bIwZaIxpUf49u/z5NGPMpeU/Jxtjziv/ameMma/CSWMAABBSSURBVOiK4Ep5m0cvbs3h/GK+CB0NInoxljta/gbkHeKvhvexMyOPRy9ujb/dc65f9ZykSnm5TnHhXNKuHlNW5ZPf5W7nkgupa62Opf7j6H5Y8TZl7a7k6YQQzmtQi0s71LM61VnRwlfKjTx2SSuKSh1MOT4EQqPh9yf1Yix3Mf85QPim5m0czCnkiSFt3OZetWdKC18pN9I0KowbezTis7WHOdT1UUj5G7b8aHUstd/5+1DY7V4mr8yjf6soejaLsDrVWdPCV8rN3D+wBSH+dsbvOQ9iOsEfE6A43+pYvsvhgHlPQI0Yph4fQl5RKY9f0trqVOdEC18pN1MnNIB7BzRn/s4sNnd8CnLTYOlUq2P5ro3fQNo6DnV9nI9XZ3Bt14a0ifHMayS08JVyQ//q1ZjY8GAeXx2Co8M1zhtsZO+xOpbvKTgK85+FBt14andbgv3tPDy4pdWpzpkWvlJuKMjfzhNDWrPt4DFmR44Bm59z7RZVvRZNgvws1rZ/igU7sxg7sDmRYYFWpzpnWvhKualhHWPo1qQOLyw+QkHPh2DHr5A43+pYviN9C6yejqPLLTyxwkajiBBG92psdapK0cJXyk2JCM9d1o6cghJezRkEkS1h7iNQUmh1NO9nDPz2GASF83XYaBIz8njq0jYE+nnGEgoV0cJXyo21rV+TG3s04tPVaezr8QIc2eO82lNVrU0zYd9yjvV+kpcXHaJfyygGt61rdapK08JXys2Nu6gltYL9eXRtOKb9Vc4zdg7vtjqW9zqeDb8/BbHxPJPSmeJSB88Pb+dxF1mdiha+Um4uPCSARy9uzeo92fw75j6wB8DcR/UK3Koy/zkoOMKGTs8xa+Mh7urfjCaRoVancgktfKU8wKiucXRpVJsJCzLJ7/ME7F6gV+BWhX0rYd1nlHW/m0eWOoirE8w9/ZtZncpltPCV8gA2m/DSFR3ILSzl2YO9ILaL80PF/MNWR/MepcXw64NQK44P7deSlJHH88Pbecxa92dCC18pD9GqXg3G9GvKD+sPsuH8F6EwB/4Yb3Us77H8TcjcQVrvF5m66ABDO8YwoLXnf1B7Ii18pTzI2AEtaFgnhIcWlVDa8wHnZf+7/7I6lufL2A6LX8G0G8n9a+sSHGDnucvaWZ3K5bTwlfIgwQF2XrqiA3uy8plSNBwimsMvDzjvxKTOTVkpzLoHgmoyM3osCfuO8MywtkTV8Nwraiuiha+Uh+nTIpLruzfk/eUH2NltIhxNca73os7NqmmQto7sCybywoIM+raIZGTnWKtTVQktfKU80FOXtqF+rWDuXhpEabe7YM0M2L3Q6lieJyvJeY/aVkO5b2NjDPDSFR284pz7U9HCV8oDhQX6MfmqjiRn5fNa6TUQ0QJm3+f8IFedmbJS+HkM+AXxTfSDrEjO5plhbYmrE2J1siqjha+Uh+rdPJKbejTig5UH2dT1Zee6+b8/ZXUsz7H0NTiwlrS+k3hu4WEGtYnm2q5xVqeqUlr4SnmwJy9tTZPIUMb8JRR0Gwvrv4Ttv1ody/2lJsDiyZS1v4Y71sZRI9CPSSM7eu2hnP/QwlfKg4UE+PHWqPM5nF/EuIwhmJjzYM59kHPA6mjuqzgffhoDNevzZuAYtqYdY9LIDl55Vs7JtPCV8nDtY2vx+CWt+W17NnOav+i8YvTnO8FRZnU09zTvCchOZl2XSby1PIPruzdkcLt6VqeqFlr4SnmBW3s3oV/LKB5beJy0Xs/D3qWw7HWrY7mfTTNh3efkdh3LrYsCaRNTk2eGtbU6VbXRwlfKC9hswpSrzyM8xJ/r1jSjuPXlsPAl2L/K6mjuIysRfnkQR8Oe3LpvMCWlDt69obNXrZXzT7TwlfISUTUCefeGzhw4WsjDBf/C1G4E3/8Lcg9ZHc16JQUwczT4B/F2+BOs2X+MSVd29Jplj8+UFr5SXqRLozpMGNaWX3Ye59vGE6HgKPxwq/Occ19ljPPWkBlbWdZhIq+vzmd0z0YMP6++1cmqnRa+Ul7m5p6NuLxTfZ5aadja5XnYtwwWPGd1LOusmQHrvyS901huXR5Oz6YRPO1Dx+1PpIWvlJcRESaN7Ej7+rW4emUjstveBCve9s0bpuxZCr89TlHTwYzY0o/oGoFMu6Ez/nbfrD7fnLVSXi44wM6M0fHUCvZnROIwiut3d64ImZpgdbTqc3Q/fD8aR52m3HTkDnKLHcwYHU+d0ACrk1lGC18pL1W3ZhAf/6sr2UUw+vj9OMLqwTfXOYvQ2xXmwNejMGUlPBHwFGsPlfL2defTul5Nq5NZSgtfKS/WJqYm71zfmdUZNh4PHI8pLYSvR0FRrtXRqk5pMXx3IyZrJ+/XfZaZewKZdEUHBrbxrrtXnYtKFb6IXC0iW0XEISLxp9nuEhHZKSJJIvJEZcZUSp2dC1tHM/nKjny/L5TXa4/HZO6Ab6+HkkKro7mewwGz74U9S/il8Xhe2RXDwxe15BovXxTtTFV2D38LMBJYUtEGImIHpgFDgLbAdSLimx+RK2WRK7s04Pnh7XhrbxxfxzwOe5bAj7d51+maxjhvBLN5Jovj7ub+ba24uWcj7hvQ3OpkbqNShW+M2W6M2fkPm3UDkowxycaYYuBbYERlxlVKnb3RvRrzyOCWjE9uz6x698OOX+GX+517xd5g0SRY8Rbr617J6MQ+XN+9Ic9d1s7rV8A8G37VMEYskHLC41Sge0Ubi8gYYAxAw4YNqzaZUj7m3gubU1JmeHAB+MceY+iGT8EvEC6dAjYP/khv8WRY/Aqboi5j5L4ruK5bQ/7PiPbYbFr2J/rHwheR+cCplpIbb4yZfQZjnOq/uKloY2PMdGA6QHx8fIXbKaXOnojw0EUtCQmwc+9vBlvdAoYkfAylRTD8bbB54LoyS6fAwomsC7+Yq1KuZVS3Rky8vIOW/Sn8Y+EbYwZVcoxU4MRPTBoAaZV8T6VUJdx5QTNCAuzcPRteifDn2g1fOtebGTkd7P5WxzszDgf8OQFWvsOq0IFcn34T91zYkocHt9TDOBWojkM6a4AWItIEOACMAq6vhnGVUqdxU8/G1A4N4OGZdrKDbdy99XMoOgZXfQJBbn6+elmJ82ycTd8xN3gYY7NH8dyIDtzcs7HVydxaZU/LvEJEUoGewL9F5Pfy5+uLyFwAY0wpcB/wO7AdmGmM2Vq52EopVxjWsT7f3dmTj8wInjNjcOxeCB8NhiP7rI5WsYIj8PU1sOk73rVdxyP5NzLthngt+zMgxrjvYfL4+HiTkOBDl4IrZZEDRwu447MEah9azkfBbxMYFIxc+yU07GF1tP+WvgXz3Q04jqYyvuRW/g4fygc3daFl3RpWJ3MbIrLWGHPK66I8+GN5pZSrxIYH89M9vWjWfRhDjz9LeoEd88mlsOQ197lV4qaZmBmDOHIsl6sLnyarxTXMure3lv1ZqI5j+EopDxDkb+eFEe2Z1yySK3+IYrzjA4b+9SKO5MXYRn4ANS1aPz4/CzP3EWTrz6ylDQ+VPcidI3pyQ/eG+uHsWdJDOkqp/3HoWCHPz9lC6PbveNH/M/z8/fEb+DR0vQPs1bSfaAxsm03JL+OgMIc3SkaSEHsTk6/tQqMI37pT1dk43SEdLXylVIUWbD/EBz/P596C97nAvomCOm0IvuxVaNK3agdOTaBg7tMEp61kk6MJE/3HMvKSi7iqSxx2Pb/+tLTwlVLnrLCkjC9W7GXn4q8ZV/Yx9SWbI5FdqDn4SewtBoGrDqsYg0ldw9EFr1N771yyTE2mOa4iqMet3DOwNTWCPOT6AItp4SulKi2vqJQvlmwnb+Un3FD2M/Ulm6yQZpS0u5q6vW7EVvscV6Q8ns3hhB8pWz2D6Lwd5JpgvpRhlHS/h+v7tiMyLNC1E/FyWvhKKZcpKXOwYEsK+xd9QvzhX+hsSwJgb3BbcqPjCWrSi+hW3agZ1QDx+++yNo4yjqbt5vC+zRTsX0/Y/oU0LNiGHQc7HQ1YEn45tbrfyND4FoQG6jkl50ILXylVJbLzi1m9NoGSDTOJy15JG7ObQCn5f68foSZ5EoY/JQSYYkLN8f96fSvNSK7dG9P8Irr0GkRs7RArpuFVTlf4+leoUuqc1QkN4JJ+vaBfL4wxZBw5Rsq2VRSkbkby0vE7noFfyTEctkAc9kAc/qE46jQnKKYNdRp3pE2DWNrph7DVRgtfKeUSIkLdOrWo2+di4GKr46hT0CttlVLKR2jhK6WUj9DCV0opH6GFr5RSPkILXymlfIQWvlJK+QgtfKWU8hFa+Eop5SPcemkFEckEzvXmmpFAlgvjeAJfnDP45rx9cc7gm/M+2zk3MsZEneoFty78yhCRhIrWk/BWvjhn8M15++KcwTfn7co56yEdpZTyEVr4SinlI7y58KdbHcACvjhn8M15++KcwTfn7bI5e+0xfKWUUv/Nm/fwlVJKnUALXymlfITXFb6IXCIiO0UkSUSesDpPVRGROBFZKCLbRWSriDxQ/nwdEflTRBLLv9e2OquriYhdRNaLyK/lj31hzuEi8oOI7Cj/Pe/p7fMWkYfK/2xvEZFvRCTIG+csIh+LSIaIbDnhuQrnKSJPlvfbThE5qzvNeFXhi4gdmAYMAdoC14lIW2tTVZlS4GFjTBugB3Bv+VyfABYYY1oAC8ofe5sHgO0nPPaFOb8JzDPGtAbOwzl/r523iMQC9wPxxpj2gB0YhXfO+VPgkpOeO+U8y/8fHwW0K/8175b33hnxqsIHugFJxphkY0wx8C0wwuJMVcIYc9AYs67851ycBRCLc76flW/2GXC5NQmrhog0AIYCM0542tvnXBPoB3wEYIwpNsYcxcvnjfMWrMEi4geEAGl44ZyNMUuA7JOermieI4BvjTFFxpg9QBLO3jsj3lb4sUDKCY9Ty5/zaiLSGDgf+Buoa4w5CM6/FIBo65JViTeAxwDHCc95+5ybApnAJ+WHsmaISChePG9jzAHgNWA/cBDIMcb8gRfP+SQVzbNSHedthS+neM6rzzsVkTDgR+BBY8wxq/NUJREZBmQYY9ZanaWa+QGdgfeMMecD+XjHoYwKlR+zHgE0AeoDoSJyo7Wp3EKlOs7bCj8ViDvhcQOc/wz0SiLij7PsvzLG/FT+9CERiSl/PQbIsCpfFegNDBeRvTgP1w0QkS/x7jmD8891qjHm7/LHP+D8C8Cb5z0I2GOMyTTGlAA/Ab3w7jmfqKJ5VqrjvK3w1wAtRKSJiATg/HBjjsWZqoSICM5jutuNMVNPeGkOMLr859HA7OrOVlWMMU8aYxoYYxrj/L39yxhzI148ZwBjTDqQIiKtyp8aCGzDu+e9H+ghIiHlf9YH4vycypvnfKKK5jkHGCUigSLSBGgBrD7jdzXGeNUXcCmwC9gNjLc6TxXOsw/Of8ptAjaUf10KROD8VD+x/Hsdq7NW0fz7A7+W/+z1cwY6AQnlv9+zgNrePm/geWAHsAX4Agj0xjkD3+D8nKIE5x78baebJzC+vN92AkPOZixdWkEppXyEtx3SUUopVQEtfKWU8hFa+Eop5SO08JVSykdo4SullI/QwldKKR+hha+UUj7i/wLy4irMUKJa8gAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "thetagrid = np.linspace(0,2*np.pi,nz)\n",
    "Egrid = np.linspace(0,E0,nE)\n",
    "tm,Em = np.meshgrid(thetagrid,Egrid)\n",
    "zm = np.zeros_like(tm)\n",
    "wm = np.zeros_like(tm)\n",
    "for i in range(nz):\n",
    "    for j in range(nz):\n",
    "        zm[i,j],wm[i,j] = wzoftfromEtheta(Em[i,j],tm[i,j])\n",
    "\n",
    "f,ax = plt.subplots(1,2,figsize=(10,4))\n",
    "c0 = ax[0].contour(zm,levels=20)\n",
    "plt.colorbar(c0,ax=ax[0])\n",
    "c1 = ax[1].contour(wm,levels=20)\n",
    "plt.colorbar(c1,ax=ax[1])\n",
    "plt.show()\n",
    "\n",
    "plt.plot(zm[nz-1,])\n",
    "plt.plot(np.sin(thetagrid)*zfrompsi(Egrid[nz-1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "304e0a88",
   "metadata": {},
   "outputs": [],
   "source": [
    "def ztprime(t,s,z,w):\n",
    "    E = 0.5*w**2 + psifromz(np.abs(z))\n",
    "    if E == 0:\n",
    "        return 0.0,0.0\n",
    "    if E > E0:\n",
    "        print ('here',z,w,E,E0)\n",
    "        return np.inf,np.inf\n",
    "    nu = 2.*np.pi/PeriodfromE(E)\n",
    "    theta = thetafromzw(z,w)\n",
    "    thetap = theta - nu*(t-s)\n",
    "    ztp, wtp = wzoftfromEtheta(E,thetap)\n",
    "    if np.isnan(ztp):\n",
    "        print (z,w,E,nu,theta,thetap,ztp)\n",
    "        ;lskdjf\n",
    "    return ztp, wtp\n",
    "\n",
    "def ztprime_fast(t,s,z,w):\n",
    "    E = 0.5*w**2 + psifromz(np.abs(z))\n",
    "    cnd = E != 0.\n",
    "    nu = np.zeros_like(z)\n",
    "    theta = np.zeros_like(z)\n",
    "    ztp = np.zeros_like(z)\n",
    "    wtp = np.zeros_like(z)\n",
    "    nu[cnd] = 2.*np.pi/PeriodfromE(E[cnd])\n",
    "    theta[cnd] = thetafromzw_fast(z[cnd],w[cnd])-nu[cnd]*(t-s)\n",
    "    ztp[cnd], wtp[cnd] = wzoftfromEtheta_fast(E[cnd],theta[cnd])\n",
    "    return ztp, wtp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "e0208866",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "normalization 29.072062699965542\n"
     ]
    }
   ],
   "source": [
    "# in this module, we calculate the normalization factor by \n",
    "# integrating the density via loweredisothermal(Ez) over z and w\n",
    "\n",
    "\n",
    "def get_greensfac(zs,zeta,s,to):\n",
    "    kp = ky/get_ampfac(s,to)\n",
    "    gf = np.exp(-kp*np.abs(zs-zeta))\n",
    "    return gf\n",
    "\n",
    "zeta = 0.\n",
    "nPS = 32\n",
    "zmaxPS = zfrompsi(E0)\n",
    "zPS = np.linspace(-zmaxPS,zmaxPS,nPS)\n",
    "dzPS = zPS[1]-zPS[0]\n",
    "wmx = np.sqrt(2.*E0)\n",
    "dwPS = 2*wmx/np.float(nPS-1)\n",
    "wPS = np.linspace(-wmx,wmx,nPS)\n",
    "\n",
    "zPSM, wPSM = np.meshgrid(zPS,wPS)\n",
    "EPSM = 0.5*wPSM**2 + psifromz(np.abs(zPSM))\n",
    "\n",
    "SDPS = 0.\n",
    "for i in range(1,nPS-1):\n",
    "    psi = psifromz(np.abs(zPS[i]))\n",
    "    if psi < E0:\n",
    "        wmx = np.sqrt(2.*(E0-psi))\n",
    "        wPSN = np.linspace(-wmx,wmx,nPS)\n",
    "        dwPSN = wPSN[1]-wPSN[0]\n",
    "        for j in range(1,nPS-1):\n",
    "            Ez = 0.5*wPSN[j]**2 + psi\n",
    "            SDPS += dwPSN*dzPS*loweredisothermal(Ez)\n",
    "normalization = 1./SDPS\n",
    "print ('normalization',normalization)\n",
    "\n",
    "def get_df(Ez):\n",
    "    return normalization*loweredisothermal(Ez)\n",
    "\n",
    "def get_ddf(Ez):\n",
    "    ddf = np.zeros_like(Ez)\n",
    "    ddf[Ez<=E0] = normalization*dloweredisothermal(Ez)\n",
    "    return ddf\n",
    "\n",
    "def get_dfA(Ez):\n",
    "    return normalization*loweredisothermalA(Ez)\n",
    "\n",
    "def get_ddfA(Ez):\n",
    "    return normalization*dloweredisothermalA(Ez)\n",
    "\n",
    "def get_fe_zwt(t,s,z,zeta,w):\n",
    "    Ez = 0.5*w**2 + psifromz(np.abs(z))\n",
    "    if Ez >= E0:\n",
    "        return 0.0,0.0\n",
    "    zs, ws = ztprime(t,s,z,w)\n",
    "    greensfac = get_greensfac(zs,zeta,s)\n",
    "    fpe = greensfac*get_Kpts(t,s)*get_df(Ez)\n",
    "    fze = -ws/kappa/hz*greensfac*get_Kzts(t,s)*get_ddf(Ez)*np.sign(zs-zeta)\n",
    "    return fpe,fze\n",
    "\n",
    "def get_fe_zwt_fast(t,s,to,z,zeta,w):\n",
    "    zs = np.zeros_like(z)\n",
    "    ws = np.zeros_like(z)\n",
    "    Ez = 0.5*w**2 + psifromz(np.abs(z))\n",
    "    fpe = np.zeros_like(z)\n",
    "    fze = np.zeros_like(z)\n",
    "    cnd = Ez<E0\n",
    "    zs[cnd], ws[cnd] = ztprime_fast(t,s,z[cnd],w[cnd])\n",
    "    greensfac = get_greensfac(zs,zeta,s,to)\n",
    "    fpe[cnd] = greensfac[cnd]*get_Kpts(t,s,to)*get_dfA(Ez[cnd])\n",
    "    fze[cnd] = -ws[cnd]/kappa/hz*greensfac[cnd]*get_Kzts(t,s,to)* \\\n",
    "        get_ddfA(Ez[cnd])*np.sign(zs[cnd]-zeta)\n",
    "    return fpe,fze"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "2f8aac90",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  CPU times: user 8min 47s, sys: 2.5 s, total: 8min 49s\n",
      "Wall time: 8min 51s\n"
     ]
    }
   ],
   "source": [
    "%%time\n",
    "\n",
    "def get_fs_zwt_fast(t,s,to,z,w,rho1):\n",
    "    zs, ws = ztprime_fast(t,s,z,w)\n",
    "    Ez = 0.5*w**2 + psifromz(np.abs(z))\n",
    "    cnd = Ez < E0\n",
    "    fps = np.zeros_like(Ez)\n",
    "    fzs = np.zeros_like(Ez)\n",
    "    for i in range(1,nPS-1):\n",
    "        greensfac = np.zeros_like(Ez)\n",
    "        greensfac[cnd] = get_greensfac(zs[cnd],zPS[i],s,to)\n",
    "        fps[cnd] += greensfac[cnd]*rho1[i]*dzPS\n",
    "        fzs[cnd] += greensfac[cnd]*rho1[i]*dzPS*ws[cnd]*np.sign(zs[cnd]-zPS[i])\n",
    "    return fps,fzs\n",
    "\n",
    "f_kpe = np.zeros((ntime,nkx,nky,nPS,nPS))\n",
    "f_kze = np.zeros_like(f_kpe)\n",
    "f_kps = np.zeros_like(f_kze)\n",
    "f_kzs = np.zeros_like(f_kze)\n",
    "rho_kps = np.zeros((ntime,nkx,nky,nPS))\n",
    "rho_kzs = np.zeros_like(rho_kps)\n",
    "rho_kpe = np.zeros_like(rho_kps)\n",
    "rho_kze = np.zeros_like(rho_kps)\n",
    "Sigma_kps = np.zeros((ntime,nkx,nky),dtype=complex)\n",
    "Sigma_kzs = np.zeros_like(Sigma_kps)\n",
    "Sigma_kpe = np.zeros_like(Sigma_kps)\n",
    "Sigma_kze = np.zeros_like(Sigma_kps)\n",
    "\n",
    "Ez = 0.5*wPSM**2 + psifromz(np.abs(zPSM))\n",
    "\n",
    "for k in range(1,ntime):\n",
    "    print (k,end='  ')\n",
    "    for i in range(nkx):\n",
    "        for j in range(nky):\n",
    "            f_kpe[k,i,j,],f_kze[k,i,j,] = get_fe_zwt_fast(t[k],tstart,tr[i,j],zPSM,zeta,wPSM)\n",
    "            f_kps[k,i,j,] = f_kpe[k,i,j,]\n",
    "            f_kzs[k,i,j,] = f_kze[k,i,j,]\n",
    "            for m in range(1,k):\n",
    "                kpts = kappa*get_Kpts(t[k],t[m],tr[i,j])\n",
    "                kzts = -1./hz*get_Kzts(t[k],t[m],tr[i,j])\n",
    "                fps,fzs = get_fs_zwt_fast(t[k],t[m],tr[i,j],zPSM,wPSM,rho_kps[m,i,j,]+rho_kzs[m,i,j,])\n",
    "                f_kps[k,i,j,] += fps*kpts*get_dfA(Ez)*dt\n",
    "                f_kzs[k,i,j,] += fzs*kzts*get_ddfA(Ez)*dt\n",
    "            rho_kps[k,i,j,] = np.trapz(f_kps[k,i,j,],wPS,axis=1)\n",
    "            rho_kzs[k,i,j,] = np.trapz(f_kzs[k,i,j,],wPS,axis=1)\n",
    "            rho_kpe[k,i,j,] = np.trapz(f_kpe[k,i,j],wPS,axis=1)\n",
    "            rho_kze[k,i,j,] = np.trapz(f_kze[k,i,j],wPS,axis=1)\n",
    "            Sigma_kps[k,i,j] = np.trapz(rho_kps[k,i,j,],zPS)\n",
    "            Sigma_kzs[k,i,j] = np.trapz(rho_kzs[k,i,j,],zPS)\n",
    "            Sigma_kpe[k,i,j] = np.trapz(rho_kpe[k,i,j],zPS)\n",
    "            Sigma_kze[k,i,j] = np.trapz(rho_kze[k,i,j],zPS)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "7db4a2c1",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0  1.1979612027587385  0.46121579760682074  0.019682957738357154  0.2582320141637377  0.1529175985650521  0.10085305752112063  0.0003730968996601782  5.9052748050877524e-05  "
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x936 with 18 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0  0.9400735827483364  0.364021219280875  0.016124641335693544  0.2018804555162832  0.10776392057167045  0.06829788106249124  0.00023896972615466497  4.636750989939833e-05  "
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x936 with 18 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "PlotSDfromFT(Sigma_ek)\n",
    "plt.show()\n",
    "PlotSDfromFT(Sigma_kpe)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "id": "04361e68",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 0 0.0\n",
      "0 1 2.7796240700864785\n",
      "1 0 0.15843321086297288\n",
      "1 1 0.4070826315574512\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA3IAAALmCAYAAAAHV6YAAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8QZhcZAAAgAElEQVR4nOzdf7DddXno+/dDQhog0IAJEAlpsKAxh2q0u8ittqXSH+C9U3TGnhFb5Vg7KbfQ2rltr9zeOa09nTvXHmt/OKLcVBnwHCvjHH+hk2opLYfj1B9Eb4QgUXIhJdskJFFTiIIY8tw/9qLdbPf6fPZa3/Xru/f7NZPZa63n+/muZ333Wp+VZ33Xfj6RmUiSJEmS2uOkcScgSZIkSeqNhZwkSZIktYyFnCRJkiS1jIWcJEmSJLWMhZwkSZIktYyFnCRJkiS1jIWcJEnSAEXEzRFxKCJ2dYlHRLwrIvZExL0R8dJR5yip/SzkJEmSBusW4IpC/Ergos6/rcB7R5CTpEXGQk6SJGmAMvNu4FuFTa4CPpAzPg+sjoh1o8lO0mJhISdJkjRa5wH7Zl2f7twmSQu2fFx3HLEi4dRx3b2kofiXI5m5dtxZNLVmzZrcuHHjuNOQNEBf+tKXJml+inluy3k3jNjKzNcvOe20035806ZNw8xL0og1mZvGVsjNFHE/Pb67lzQEn/zncWcwCBs3bmTHF7847jQkDVAsWzZJ89M0cP6s6+uB/fNtmJnbgG0AU1NTuWPHjuFnJ2lkIqLvucmvVkqSJI3W7cAbO90rLwX+JTMPjDspSe0yxjNykiRJi09EfAi4DFgTEdPAHwEnA2TmTcB24FXAHuC7wJvGk6mkNrOQkyRJGqDMvLoST+C6EaUjaZHyq5WSJEmS1DIWcpIkSZLUMn61UpI0Nk8dH9/nicuH+A54EieGt3NJkvCMnCRJkiS1Tk+FXESsjIgvRsRXIuL+iPjjzu1nRcQdEfFg5+eZw0lXkubn/CRJkpaSXs/IfQ94ZWa+GNgCXNFZ/+QG4M7MvAi4s3NdkkbJ+UmSJC0ZPRVyOeNY5+rJnX8JXAXc2rn9VuDVA8tQkhbA+UmSJC0lPf+NXEQsi4idwCHgjsz8AnBOZh4A6Pw8e7BpSlKd85MkSVoqei7kMvPpzNwCrAcuiYiLFzo2IrZGxI6I2AFP9XrXklQ0qPnp8OHDw0tSkiRpAPpuvpyZRyPiLuAK4NGIWJeZByJiHTOfhs83ZhuwDSBidfZ735JU0nR+mpqacn7qwXefnNwGyC4xIElarHrtWrk2IlZ3Lp8C/BywG7gduKaz2TXAJwaZpCTVOD9JkqSlpNfPKtcBt0bEMmaKwA9n5qci4nPAhyPizcAjwC8POE9JqnF+kiRJS0ZPhVxm3gu8ZJ7bvwlcPqikJKlXzk+SJGkpmdw/bJAkSZIkzctCTpIkSZJaZoj9vCRJbfHYsf4/1zt+fICJ9GiYXSkb7XucB6VmmAdNkjQynpGTJEmSpJaxkJMkSZKklrGQkyRJkqSWsZCTJEmSpJaxkJMkSZKklrGQkyRJkqSWsQexJC0B3zo6vOUFJnn5gVJ85cpm+25kUpcncGkCSWoNz8hJkiRJUstYyEmSJElSy1jISZIkSVLLWMhJkiRJUstYyEmSJElSy9ieSpIWgUNHyp/LNek82bRrZZMGjU26UkK5M2XjBo3DPGjjUsur1upTkjQynpGTJEmSpJaxkJMkSZKklrGQkyRJkqSWsZCTJEmSpJaxkJMkSRqwiLgiIr4WEXsi4oZ54j8cEZ+MiK9ExP0R8aZx5CmpvSzkJEmSBigilgE3AlcCm4GrI2LznM2uA76amS8GLgPeGRErRpqopFZz+QFJaonSEgNPPlke2yRe60hf2/cwlx9Ytar/fdc66dfyLv6Pe5gHpanSQa0d8NrjcnmCZ1wC7MnMhwAi4jbgKuCrs7ZJ4PSICGAV8C1gQtelkDSJPCMnSZI0WOcB+2Zdn+7cNtu7gRcC+4H7gLdk5onRpCdpMeipkIuI8yPiHyPigc73ud/Suf1tEfGNiNjZ+feq4aQrSfNzfpI0QWKe23LO9V8EdgLPBbYA746IM35gRxFbI2JHROw4fPjw4DOV1Fq9frXyOPC7mfnliDgd+FJE3NGJ/UVm/tlg05OkBXN+kjQppoHzZ11fz8yZt9neBLw9MxPYExEPA5uAL87eKDO3AdsApqam5haDkpawns7IZeaBzPxy5/LjwAP84FcFJGnknJ8kTZB7gIsi4oJOA5PXAbfP2eYR4HKAiDgHeAHw0EizlNRqff+NXERsBF4CfKFz0/URcW9E3BwRZw4gN0nqi/OTpHHKzOPA9cBnmPlQ6cOZeX9EXBsR13Y2+xPgJyPiPuBO4K2ZeWQ8GUtqo766VkbEKuAjwO9k5mMR8V5mJqTs/Hwn8GvzjNsKbJ25dkp/GUtSwSDmpw0bNowu4Vn2Hyx/tlZqGFhrJnjsWDleGt9kLDRr0Ni0s2SpCWOTsQAcG1Orz2piFU26VtbitcfdpM1oy2TmdmD7nNtumnV5P/ALo85L0uLR8xm5iDiZmf8kfTAzPwqQmY9m5tOdbkt/zUzb3R+QmdsycyozpyqNmyWpZ4Oan9auXTu6pCVJkvrQa9fKAN4PPJCZfz7r9nWzNnsNsGsw6UnSwjg/SZKkpaTX72e8HHgDcF9E7Ozc9gfA1RGxhZmvLu0FfmNgGUrSwjg/SZKkJaOnQi4zP8v8a6Nsn+c2SRoZ5ydJkrSU9N21UpIkSZI0HhZykiRJktQyDXsYS5IW6pHp/pcXgPIyALUlAmrxo0f7H1vLu6TWzb7Wrb7p+JKTOFHeYFxrNjRdImCYyw/U1osoHZcltDSBJA2CZ+QkSZIkqWUs5CRJkiSpZSzkJEmSJKllLOQkSZIkqWUs5CRJkiSpZexaKUkj0rSzZCle6jrZND7MrpW1Joc1q1eX46Umi9X7btLqs3bAh9nqs0lnydpBqe27pjTerpWS1BPPyEmSJElSy1jISZIkSVLLWMhJkiRJUstYyEmSJElSy1jISZIkSVLLWMhJkiRJUsu4/IAkDci9u8qfjTVdfqDU0f7Ikf7H1uK1vI4fL8dLHefXrCmPral1yy91tD9j5VPlwXsPluMHC/HaAa8dtJImywvU4k0O6EKUcq89iZs+WSRpkfGMnCRJkiS1jIWcJEmSJLWMhZwkSZIktYyFnCRJkiS1jIWcJEmSJLWMXSslqQelzpRNuk42jf/mTS8qD96zpxj+9hNPdI1Vejeyv0G8tu/VH8xi/Nxzy+M3biwE9+wtD95biQ+za2Wpu2PTzpKleNOulLXHVcu9xK6WkvQsnpGTJEmSpJbpqZCLiPMj4h8j4oGIuD8i3tK5/ayIuCMiHuz8PHM46UrS/JyfJEnSUtLrGbnjwO9m5guBS4HrImIzcANwZ2ZeBNzZuS5Jo+T8JEmSloyeCrnMPJCZX+5cfhx4ADgPuAq4tbPZrcCrB5mkJNU4P0mSpKWk77+Ri4iNwEuALwDnZOYBmPnPFHD2IJKTpH44P0mSpMWur0IuIlYBHwF+JzMf62Hc1ojYERE74Kl+7lqSigYxPx0+fHh4CUqSJA1Az8sPRMTJzPwn6YOZ+dHOzY9GxLrMPBAR64BD843NzG3Atpn9rC73lJakHg1qfpqamuo6P5WWGGi6/MDrd/xv5Q2mp7vHam3dS+3sKb8Z1N4oVlTipcxqzegf/JUoxl/7vfJbyUm7v9o9uGtX+c5ryw+U2uHXngw1pd9nbYmA1av7j9eWD6jFmy5fsIhExBXAXwHLgPdl5tvn2eYy4C+Bk4EjmfkzI01SUqv12rUygPcDD2Tmn88K3Q5c07l8DfCJwaQnSQvj/CRpUkTEMuBG4EpgM3B1p/nS7G1WA+8Bfikz/x3wyyNPVFKr9XpG7uXAG4D7ImJn57Y/AN4OfDgi3gw8gpORpNFzfpI0KS4B9mTmQwARcRszjZdmnyJ+PfDRzHwEIDPn/baAJHXTUyGXmZ8Fun3P5fLm6UhSf5yfJE2Q84B9s65PAy+bs83zgZMj4i7gdOCvMvMDo0lP0mLQ89/ISZIkqWi+D5Xm/kHncuDHmfmg6RTgcxHx+cz8+rN2FLEV2AqwYcOGIaQqqa36Xn5AkiRJ85oGzp91fT2wf55tPp2Z38nMI8DdwIvn7igzt2XmVGZOrV27dmgJS2ofz8hJUg9+8uj27sFaW8pSl0Ood54cYifDlY8/3jV2SnnPnFqJlzI7ozL2RCX+zh8qd7X8P268sXtw9+7yzktdQqH8+651d6x0ES3+PtesKY998slyvJRb066VesY9wEURcQHwDeB1zPxN3GyfAN4dEcuZaf76MuAvRpqlpFazkJMkSRqgzDweEdcDn2Fm+YGbM/P+iLi2E78pMx+IiE8D9zLzmcX7MrOyJoYk/RsLOUmSpAHLzO3A9jm33TTn+juAd4wyL0mLh38jJ0mSJEktYyEnSZIkSS1jISdJkiRJLWMhJ0mSJEktY7MTSepFaQmAJssHQH0JgVK84fIDJxeWRjj9iSeKY79XvmdKDeufroxdUYk/VYnz6U93j9WWH6gtJ1GKN1leAMpLDBw7Vh47zOUHamqPW5I0MJ6RkyRJkqSWsZCTJEmSpJaxkJMkSZKklrGQkyRJkqSWsZCTJEmSpJaxvZQk9aJJ18pK58hqx8Am3QYbxH94797i0JMqXS1LbzSVI8bjlXit6+VnP/nJrrFXRBTH/nNmMV76JHT5979fHLuycszOOHy4a2xZocMo0KyrZdOulTXD3r8kLSGekZMkSZKklrGQkyRJkqSWsZCTJEmSpJaxkJMkSZKklrGQkyRJkqSWsZCTJEmSpJZx+QFJGpTlDafU2vhSvLb0QS2+alV/MeDUSiv9UsP5FcWRcFYlfqIS/5HCEgOfrSwvUFvaYFkhdnplbGUhiuKb8+m15QWaLD9QikHzZS6GNVaSliDPyEmSJElSy/RcyEXEzRFxKCJ2zbrtbRHxjYjY2fn3qsGmKUllzk2SJGkp6eeM3C3AFfPc/heZuaXzb3uztCSpZ7fg3CRJkpaIngu5zLwb+NYQcpGkvjk3SZKkpWSQfyN3fUTc2/l605kD3K8kNeHcJEmSFp1Bda18L/AnQHZ+vhP4tbkbRcRWYOvMtVMGdNeS1NWC5iZ49vy0YcOG7nusdHBspGnXyyb7LnW1rDzmZQcPFuNnHjnSPVjrsFjrZLi60v+xEH/Fpk3Fobd+8pPFeKnjZq1rZaU3ZLHT54lKl9Af3ru3vPPSc6FJ59Sm8drYWkdNSVpiBnJGLjMfzcynM/ME8NfAJV2225aZU5k5VW86LUnNLHRu6mz7r/PT2rVrR5ekJElSHwZSyEXEullXXwPs6ratJI2Kc5MkSVqsev4eT0R8CLgMWBMR08AfAZdFxBZmvr60F/iNAeYoSVXOTZIkaSnpuZDLzKvnufn9A8hFkvrm3CRJkpaSQXatlCRJkiSNgIWcJEmSJLXMEHtdS9IiVGrTP2y1VvwlTdrC1x5zbUmGc8/tHqs9plreteUH1q/vHqssP7C/svzAqYXYU8WRsKwSLz3qH6qMPbWyPMHJR492D9aWg2gaLz1XassLuPyAJD2LZ+QkSZIkqWUs5CRJkiSpZSzkJEmSBiwiroiIr0XEnoi4obDdT0TE0xHx2lHmJ6n9LOQkSZIGKCKWATcCVwKbgasjYnOX7f4U+MxoM5S0GFjISZIkDdYlwJ7MfCgznwJuA66aZ7vfAj4CHBplcpIWB7tWSlIvxtm1sqRJV8pavPaYa50jm3QbrHXEXLOmHN+4sXvs4ouLQ3/3e1mM/98/FF1jtU9JSx0vAUqPutyTEmpHu1HXyoadJf9mzW93jdV+lbWnwk9yorzBaJ0H7Jt1fRp42ewNIuI84DXAK4GfGF1qkhYLz8hJkiQN1nxV/txPBv4SeGtmPl3cUcTWiNgRETsOHz48sAQltZ9n5CRJkgZrGjh/1vX1wP4520wBt0UEwBrgVRFxPDM/PnujzNwGbAOYmpoqnyaWtKRYyEmSJA3WPcBFEXEB8A3gdcDrZ2+QmRc8czkibgE+NbeIk6QSCzlJkqQByszjEXE9M90olwE3Z+b9EXFtJ37TWBOUtChYyEmSJA1YZm4Hts+5bd4CLjP/wyhykrS42OxEkiRJklrGM3KS1ItxLj9QWiKg6fIDpcdV6/tea0l//Hj3WC2v2tIG555bjheWHzhx4fOLQ3fvKu/6og927zvxjV/pvjQB1JcIeKoQKxzNBcWLv4/K7/I9l324GK/9ukrx2tOsFpekpcYzcpIkSZLUMhZykiRJktQyFnKSJEmS1DIWcpIkSZLUMhZykiRJktQydq2UpF6sWdM9duRIs3037TzZZGyTrpWlLog1Y+xauXdveejBg+X40aPdY4//x+4dLQEerjxVmjT6rP26Soe0drhLT/+FjC/lVsv7RRefKG8gSUuMZ+QkSZIkqWV6LuQi4uaIOBQRu2bddlZE3BERD3Z+njnYNCWpzLlJkiQtJf2ckbsFuGLObTcAd2bmRcCdneuSNEq34NwkSZKWiJ4Lucy8G/jWnJuvAm7tXL4VeHXDvCSpJ85NkiRpKRnU38idk5kHADo/zx7QfiWpCecmSZK0KI202UlEbI2IHRGxA54a5V1LUtHs+enw4cPjTkeSJKloUMsPPBoR6zLzQESsAw7Nt1FmbgO2AUSsLvdmlqTmFjQ3wbPnp6mpqf7mp1pv9tryBMNs4//kk/3Ha3k1ybu07AE0Xn7gsSdXdI0dO1bede2QlTRdVaGkdsiGufxAk+UFavHNm1xeQJJ6MagzcrcD13QuXwN8YkD7laQmnJskSdKi1M/yAx8CPge8ICKmI+LNwNuBn4+IB4Gf71yXpJFxbpIkSUtJz1+tzMyru4Qub5iLJPXNuUmSJC0lI212IkmSJElqzkJOkiRJklpmUF0rJUk1tXaDTbo/1sbW2iiWcmvatbJ0301bMFbiTxYahTY9ZLXUSobZ6LNJ18qGh7sar+UuSVo4z8hJkiRJUstYyEmSJElSy1jISZIkSVLLWMhJkiRJUstYyEmSJElSy1jISZIkSVLLuPyAJI1KrTf7sWPl+DCXCBjX0ge1fvSV+IkGn0c2beNfethN2+wPc8WG0vimywfU4s8990R5A0nSgnlGTpIkSZJaxkJOkiRJklrGQk6SJEmSWsZCTpIkSZJaxkJOkiRpwCLiioj4WkTsiYgb5on/SkTc2/n3TxHx4nHkKam97FopSZOi1jLwySe7x8bZtbKJUntGqLZBHGbDzNWr+99308PZJO8mh7RpV8qz19iVEiAilgE3Aj8PTAP3RMTtmfnVWZs9DPxMZn47Iq4EtgEvG322ktrKM3KSJEmDdQmwJzMfysyngNuAq2ZvkJn/lJnf7lz9PLB+xDlKajkLOUmSpME6D9g36/p057Zu3gz87VAzkrTo+NVKSZKkwYp5bst5N4z4WWYKuVd0iW8FtgJs2LBhUPlJWgQ8IydJkjRY08D5s66vB/bP3SgiXgS8D7gqM785344yc1tmTmXm1Nq1a4eSrKR2spCTJEkarHuAiyLigohYAbwOuH32BhGxAfgo8IbM/PoYcpTUcn61UpLaotQysNTREuqtDCe1a2XD4U26P9aUxg+za2WTx9x033alXJjMPB4R1wOfAZYBN2fm/RFxbSd+E/CHwHOA90QEwPHMnBpXzpLax0JOkiRpwDJzO7B9zm03zbr868CvjzovSYuHX62UJEmSpJYZ6Bm5iNgLPA48jV8RkDQhnJskSdJiM4yvVv5sZh4Zwn4lqQnnJkmStGj41UpJkiRJaplBF3IJ/F1EfKmzgOWzRMTWiNgRETvgqQHftSR1VZyb4Nnz0+HDh0ecniRJUm8G/dXKl2fm/og4G7gjInZn5t3PBDNzG7ANIGJ1Dvi+Jamb4twEz56fpqam2jc/1Xrpj2t5gZqmvfQb7L52yNq6YkOTQ3bWapcXkKS2GOgZuczc3/l5CPgYcMkg9y9J/XBukiRJi83ACrmIOC0iTn/mMvALwK5B7V+S+uHcJEmSFqNBfrXyHOBjEfHMfv8mMz89wP1LUj+cmyRJ0qIzsEIuMx8CXjyo/UnSIDg3SZKkxcjlByRJkiSpZYaxILgkadI07P7YVk26Vta6Uk5q18qaM1bZmVKSFgPPyEmSJElSy1jISZIkSVLLWMhJkiRJUstYyEmSJElSy1jISZIkSVLLWMhJkiRJUssszX7UkqRnW6TLEwzzYY3rkJ260uUDJEmekZMkSZKk1rGQkyRJkqSWsZCTJEmSpJaxkJMkSZKklrGQkyRJkqSWWZxtyiRJi8KJMX7eOMyulCuW23lSktSMZ+QkSZIkqWUs5CRJkiSpZSzkJEmSJKllLOQkSZIkqWUs5CRJkiSpZSzkJEmSJKllXH5AkjSxTmJ4bfpX+A4oSWoxz8hJkiRJUssMrJCLiCsi4msRsScibhjUfiWpKecnSaNWm3dixrs68Xsj4qXjyFNSew2kkIuIZcCNwJXAZuDqiNg8iH1LUhPOT5JGbYHzzpXARZ1/W4H3jjRJSa03qDNylwB7MvOhzHwKuA24akD7lqQmnJ8kjdpC5p2rgA/kjM8DqyNi3agTldRegyrkzgP2zbo+3blNksbN+UnSqC1k3nFuktTIoHp2xTy35Q9sFLGVma8PAHwPPrlrQPc/aGuAI+NOYh6TmhdMbm6TmhdMbm5N8vqRQSYyIH3NT7Fs2STOT5P6nIHJzc28ejepuTXNa5Tz00Lmnf7mpohJnJt6ManPr14shscAi+NxLIbH8IJ+Bw6qkJsGzp91fT2wf+5GmbkN2AYQETsyc2pA9z9Qk5rbpOYFk5vbpOYFk5vbpObVwKKZnyY1L5jc3Myrd5Oa26Tm1cVC5p1FMzf1wscwORbD41gsj6HfsYP6auU9wEURcUFErABeB9w+oH1LUhPOT5JGbSHzzu3AGzvdKy8F/iUzD4w6UUntNZAzcpl5PCKuBz4DLANuzsz7B7FvSWrC+UnSqHWbdyLi2k78JmA78CpgD/Bd4E3jyldSOw3qq5Vk5nZmJqWF2jao+x6CSc1tUvOCyc1tUvOCyc1tUvPq2yKanyY1L5jc3Myrd5Oa26TmNa/55p1OAffM5QSu63G3rToGXfgYJsdieBxL+jHEzDwiSZIkSWqLQf2NnCRJkiRpRMZSyEXEFRHxtYjYExE3jCOH+UTE3oi4LyJ2NukgM6Bcbo6IQ7PbDEfEWRFxR0Q82Pl55oTk9baI+EbnuO2MiFeNIa/zI+IfI+KBiLg/It7SuX0Sjlm33MZ63CJiZUR8MSK+0snrjzu3j/2Yjcukzk0wOfPTpM5Nhdycn3rPaxKO2ZKen2pzUadByrs68Xsj4qXjyLNkAY/hVzq53xsR/xQRLx5HniULfU+IiJ+IiKcj4rWjzG8hFvIYIuKyzmv9/oj476POcSEW8Hz64Yj45Kw5Y6L+5nS+96c58f5e05k50n/M/NHv/wc8D1gBfAXYPOo8uuS2F1gz7jw6ufw08FJg16zb/jNwQ+fyDcCfTkhebwN+b8zHax3w0s7l04GvA5sn5Jh1y22sx42ZNYxWdS6fDHwBuHQSjtmYjsfEzk2d/CZifprUuamQm/NT73lNwjFbsvPTQuYiZpqk/G3nOF0KfGHceffxGH4SOLNz+co2PoZZ2/0DM38P+dpx593H72E18FVgQ+f62ePOu8/H8QfPzAfAWuBbwIpx5z4rvx94f5oT7+s1PY4zcpcAezLzocx8CrgNuGoMeUy0zLybmSfhbFcBt3Yu3wq8eqRJ0TWvscvMA5n55c7lx4EHgPOYjGPWLbexyhnHOldP7vxLJuCYjYlz0wJM6twEzk8DzGvslvj8tJC56CrgA53j9HlgdUSsG3WiBdXHkJn/lJnf7lz9PDPr6E2Shb4n/BbwEeDQKJNboIU8htcDH83MRwAys62PI4HTIyKAVcy8FxwfbZrdLeD9qa/X9DgKufOAfbOuTzMhbxzMPAn+LiK+FBFbx53MPM7JzhoznZ9njzmf2a7vnAq+edxfdYmIjcBLmPkEd6KO2ZzcYMzHLSKWRcROZt6A7sjMiTtmIzTJcxNM9vw06c8Z56fe8oIJOGZLeH5ayFw06fNVr/m9mZmzEZOk+hgi4jzgNcBNTKaF/B6eD5wZEXd13l/eOLLsFm4hj+PdwAuB/cB9wFsy88Ro0huIvl7T4yjkYp7bJqV15ssz86XMnOK/LiJ+etwJtcR7gR8FtgAHgHeOK5GIWMXMJ2O/k5mPjSuP+cyT29iPW2Y+nZlbmPkk9JKIuHjUOUyQSZ6bwPmpX2N/nT1jUuenSZybYEnPTwuZiyZ9vlpwfhHxs8wUcm8daka9W8hj+EvgrZn59Ajy6cdCHsNy4MeB/xn4ReA/RsTzh51YjxbyOH4R2Ak8l5m5690RccawExugvl7T4yjkpoHzZ11fz0z1PHaZub/z8xDwMWZO5U6SR585zdr5ORGnvzPz0c4b7gngrxnTcYuIk5n5z8gHM/OjnZsn4pjNl9ukHLdOLkeBu4ArmJBjNgYTOzfBxM9PE/ucmZTX2aTOT5M+N3XyWWrz00Lmoomer1hgfhHxIuB9wFWZ+c0R5bZQC3kMU8BtEbEXeC3wnoiYpK/7LvS59OnM/E5mHgHuBiat8cxCHsebmPmKaGbmHuBhYNOI8huEvl7T4yjk7gEuiogLImIF8Drg9jHk8SwRcVpEnP7MZeAXgHk7y4zR7cA1ncvXAJ8YYy7/as53eF/DGI5b5zvR7wceyMw/nxUa+zHrltu4j1tErI2I1Z3LpwA/B+xmAo7ZmEzk3AStmJ8m9jkz7tdZJ4eJnJ8mdW7q5LCU56eFzEW3A2/sdLq7FPiXZ75yOiGqjyEiNgAfBd6QmV8fQ4411ceQmRdk5sbM3Aj8N+A3M/Pjo0+1q4U8lz4B/FRELI+IU4GXMfP3spNkIY/jEeBygIg4B3gB8NBIs2ymv9d0ty4ow/zHTGeWrzPTgeb/HEcO8+T0PGa64HwFuH/ceQEfYuYrLd9npkp/M/Ac4E7gwc7PsyYkr//CzPeR7+08EdeNIWzdvFMAACAASURBVK9XMHMK+l5mTq3v7DzPJuGYdcttrMcNeBHw/3bufxfwh53bx37MxvVvEuemTl4TMz9N6txUyM35qfe8JuGYLen5ab65CLgWuLZzOYAbO/H7gKlx59zHY3gf8O1Zz70d486518cwZ9tbmLCulQt9DMDvM9O5chczX7Eee959PJ+eC/xd5/WwC/jVcec8J//53p8av6ajM1iSJEmS1BJjWRBckiRJktQ/CzlJkiRJahkLOUmSJElqGQs5SZIkSWoZCzlJkiRJahkLOUmSJElqGQs5SZIkSWoZCzlJkiRJahkLOUmSJElqGQs5SZIkSWoZCzlJkiRJahkLOUmSJElqGQs5SZIkSWoZCzlJkiRJahkLOUmSJElqGQs5SZIkSWoZCzlJkiRJahkLOUmSJElqGQs5SZIkSWoZCzlJkiRJahkLOUmSJElqGQs5SZIkSWoZCzlJkqQBioibI+JQROzqEo+IeFdE7ImIeyPipaPOUVL7WchJkiQN1i3AFYX4lcBFnX9bgfeOICdJi4yFnCRJ0gBl5t3AtwqbXAV8IGd8HlgdEetGk52kxcJCTpIkabTOA/bNuj7duU2SFmz5uO54zZo1uXHjxnHdvaQh+NKXvnQkM9eOO4+mnJ+kxWfC5qeY57acd8OIrcx8/ZLTTjvtxzdt2jTMvCSNWJO5aWyF3MaNG9nxxS+O6+4lDUEsW/bP485hEJyfpMVnwuanaeD8WdfXA/vn2zAztwHbAKampnLHjh3Dz07SyERE33OTX62UJEkarduBN3a6V14K/EtmHhh3UpLaZWxn5CRJkhajiPgQcBmwJiKmgT8CTgbIzJuA7cCrgD3Ad4E3jSdTSW1mISdJkjRAmXl1JZ7AdSNKR9Ii5VcrJUmSJKllLOQkSZIkqWX8auUSsf9guWZ/8snh3ffywrNs5cr+xy5k/KkrT5Q3kKR+HT/eXwzqk5ckSRWekZMkSZKklumpkIuIlRHxxYj4SkTcHxF/3Ln9rIi4IyIe7Pw8czjpStL8nJ8kSdJS0usZue8Br8zMFwNbgCs665/cANyZmRcBd3auS9IoOT9JkqQlo6dCLmcc61w9ufMvgauAWzu33wq8emAZStICOD9JkqSlpOe/kYuIZRGxEzgE3JGZXwDOycwDAJ2fZw82TUmqc36SJElLRc9dKzPzaWBLRKwGPhYRFy90bERsBbYCbNiwode7XvK+vqd73X3sWNdQ43it+VqTzpKrVpXHrl5djtfGH1/V/ZjVmsatWG7Hy7ZxfppMJxr01arNP+O0fPmKrrGTahNj7YGV4na8lCTRoGtlZh4F7gKuAB6NiHUAnZ+HuozZlplTmTm1du3afu9akoqcnyRJ0mLXa9fKtZ1PuomIU4CfA3YDtwPXdDa7BvjEIJOUpBrnJ0mStJT0+tXKdcCtEbGMmSLww5n5qYj4HPDhiHgz8AjwywPOU5JqnJ8kSdKS0VMhl5n3Ai+Z5/ZvApcPKilJ6pXzkyRJWkr6/wt0SZIkSdJYWMhJkiRJUsv0vPyA+ldaPgDgyJHy+IMH+4stZN+leNPlB0pLCJx7bnns+vXN4mvWdI/Vli5YubL8+yp1AD8Jly7Q4lFbPqBJJ/0mYxcSb6LJ0irLl5ePWWnpAqh8yvrkk8Wx1XhtXRdJUit4Rk6SJEmSWsZCTpIkSZJaxkJOkiRJklrGQk6SJEmSWsZCTpIkSZJaxq6VA/bFHd1r41pnyT17+o/v3l0e+w97NpQ3KLSt/P4TTxSHPuf0LMZLnSMvvLA4lIsvbhYv7b/W8bLW2K3U0a7Wsc6ulpo0pc6UtSaItc6Rx451jzVtwFiLlzTpSgnlzre1sfV4966W1U9gazs/erR7zI6WktQanpGTJEmSpJaxkJMkSZKklrGQkyRJkqSWsZCTJEmSpJaxkJMkSZKklrGQkyRJkqSWcfmBHv3DXeXat7REwK5d5X2/a+8vlTco9dk+XunBXWspXegffnKlv/c3Ho9i/Ojj3WMbHu6+7AHA7t3PKcYLqyYAzVqT15Ral9e6f7s8gQattHwA1JcIKL1Waq+j0vICUH6dljrhLyTe5DVee53Wps1SvMlYKP++Vq3qvjQBNFyeoHbAXZ5AkiaGZ+QkSZIkqWUs5CRJkiSpZSzkJEmSJKllLOQkSZIGLCKuiIivRcSeiLhhnvgPR8QnI+IrEXF/RLxpHHlKai8LOUmSpAGKiGXAjcCVwGbg6ojYPGez64CvZuaLgcuAd0ZEuZONJM1i18o5bv9Uubbdvbs8/n+f/u3uwVrbuDVryvEmbeVKLRZrKnmvPHy4fNeF2L2UH/OL9n21GP/4x19YjJdSrx2SJvFaY7dVq8pxaT6lzpRNulJCufNkrTvswYPl+N693WPT0+WxtXitY2ZJbco999xyfOPG7rH168tja7+vJs0hG3W1rE18tSdD7aAuHZcAezLzIYCIuA24Cpj9ppbA6RERwCrgW0DlmSFJ/8YzcpIkSYN1HrBv1vXpzm2zvRt4IbAfuA94S2a69oykBeupkIuI8yPiHyPigc73ud/Suf1tEfGNiNjZ+feq4aQrSfNzfpI0QeZbYDXnXP9FYCfwXGAL8O6IOOMHdhSxNSJ2RMSOw5VvwEhaWnr9vt1x4Hcz88sRcTrwpYi4oxP7i8z8s8GmJ0kL5vwkaVJMA+fPur6emTNvs70JeHtmJrAnIh4GNgFfnL1RZm4DtgFMTU3NLQYlLWE9nZHLzAOZ+eXO5ceBB/jBrwpI0sg5P0maIPcAF0XEBZ0GJq8Dbp+zzSPA5QARcQ7wAuChkWYpqdX6/hu5iNgIvAT4Quem6yPi3oi4OSLOHEBuktQX5ydJ45SZx4Hrgc8w86HShzPz/oi4NiKu7Wz2J8BPRsR9wJ3AWzOz0k1Gkv5NX4VcRKwCPgL8TmY+BrwX+FFmvuN9AHhnl3F+z1vSUDk/SZoEmbk9M5+fmT+amf9X57abMvOmzuX9mfkLmfljmXlxZv7X8WYsqW167kkfEScz85+kD2bmRwEy89FZ8b8GPjXf2En4nvff3FauXV+/5z8V479Uu4NSz+hav+km8VoP7pUry/FSy+lKXicfPVq+6+9/v/vdFkfCPzB32Z1ne+Xj9xXjd911cddYrb13kyUEaoe7Fl9ROjC150mTpSZaru3zU2l5AWg2BdTipSUESssHAOzaVY7v3Nn/2IcfrjXx+04lfnLXyOmnl1+IF3efPgDYsqX/sbWXcUnTpVNOXVnYoOnOa+tF1NZlkCQtWK9dKwN4P/BAZv75rNvXzdrsNUDlrVmSBsv5SZIkLSW9fnT/cuANwH0R8cxnrH8AXB0RW5hprbsX+I2BZShJC+P8JEmSloyeCrnM/Czzr42yfTDpSFJ/nJ8kSdJS0nfXSkmSJEnSeFjISZIkSVLLLMr2dh/4r93r0zcefVd5cK1VYRPD7FpZy7tpV8sG+16xb1/XWO2ThFq/uv/CjxXjbzjQvYPajh3ltaJrzdXWrOkeq/066o0nux+Z6qcvdrWcWE26UgI8+WT3WJOulAC7d3eP7dhRHnvXXeX4Zz/bPVZpesvRo+VjduzY6cV46Zhdfvn/KI793OdeUIwfPHh2X/e7EKWXadPGkqX5ZUXznRfDj0x3v+8N62szviRpNs/ISZIkSVLLWMhJkiRJUstYyEmSJElSy1jISZIkSVLLWMhJkiRJUsssyvZ1b+QD3YPD7Eo5yWot1EotGGsdLSvt8k4tdK1s+gR8urrFg10ju3aVu1Zu2VLe84UXdo+de2557KpV5XiTJqKaXE26UkK5w2OTrpRQ7iy57aZyN8FvVTpLlnKr5X3kSDle63pZOqY33vhTxbHXXffhYvzhhy/tGlu+fENxbG0OKMWbzh/FjpirVhTHnrS8WVfcY5XflyRp4TwjJ0mSJEktYyEnSZIkSS1jISdJkiRJLWMhJ0mSJEktYyEnSZIkSS1jISdJkiRJLdPO5Qc+/vFyvNSbudIaeahq912Ll3pK1/pN1/qel3p41/Zd6f8dhb7ny7/97eLYctNzqHRrBw51jTzxxDeLI/fufU4xXmqLXlmRofrrKMXLzcEb7tx1Dxp56nj5s7Har6b2vCk95/buLY/dsaMc3/bup7rGHjtWftbVlhAoxWt5N12eoHRMa1Pu7//+vy/G3/GO27vGHnzwzOLY9etPL8ZLS5iUVouBZssT1KaAFQ3fxzaveqRrbP/B8pINzz239o4gSUuLZ+QkSZIkqWUs5CRJkiSpZSzkJEmSJKllLOQkSZIkqWUs5CRJkiSpZSaza+Xf/305XmvJNc7OlE3agdUe1+rV/cWgfkxKnSdredXaxhVarC1r2LWye5+9Z5T6Wj5WHHn0aLlrZakb3pOVdpq17oVDVbrzWtvE2nNhCThR+Pyr9nutPS9qh7/UwXHXrvLYd739u8X4d4+f2jVWe4nXOkvu2dNfbCHx2n2XjnltWqxNq/C1QuxHiiP37HlxMb5pU/fYxo3FodXnUelx1Z7DK4b49lp7fTx2rPzZ8xmr7GopaWnxjJwkSZIktYyFnCRJkiS1TE+FXEScHxH/GBEPRMT9EfGWzu1nRcQdEfFg52d5JVRJGjDnJ0mStJT0ekbuOPC7mflC4FLguojYDNwA3JmZFwF3dq5L0ig5P0mSpCWjp0IuMw9k5pc7lx8HHgDOA64Cbu1sdivw6kEmKUk1zk+SJGkp6ftv5CJiI/AS4AvAOZl5AGb+MwWc3WXM1ojYERE7Dh8+3O9dS1KR85MkSVrs+mokHBGrgI8Av5OZj0XEgsZl5jZgG8DU1FR23XCcLc5r/ahr8dISA7Ve1ueeWwzvP9i97j5YaT1ea0e9Zs1ZXWObp6bKg3fvLsfrPby7qi0vUG6oDuXPKsp7r7XCLsUndnmBhcRbbtjzU+nw1Q5t7XVYa/O/d2/32H/6vfJyGidWnlGMHy208a/lNT1djpeWEKgtm1CL79vXZJGSFcWRa9fWPus81GesfsxKx7y0WgwMee5a2fA9smCJT12S1LOez8hFxMnM/Cfpg5n50c7Nj0bEuk58HbV3MEkaAucnSZMiIq6IiK9FxJ6ImPdvcyPisojY2WnQ9N9HnaOkduu1a2UA7wceyMw/nxW6Hbimc/ka4BODSU+SFsb5SdKkiIhlwI3AlcBm4OpO86XZ26wG3gP8Umb+O+CXR56opFbr9TsQLwfeANwXETs7t/0B8HbgwxHxZuARnIwkjZ7zk6RJcQmwJzMfAoiI25hpvPTVWdu8HvhoZj4CkJl+W0BST3oq5DLzs0C3Pzi5vHk6ktQf5ydJE+Q8YN+s69PAy+Zs83zg5Ii4Czgd+KvM/MBo0pO0GPT/V8mSJEmaz3wfKs1torQc+HFmPmg6BfhcRHw+M7/+rB1FbAW2AmzYsGEIqUpqq8ks5EqdHxeiQdesRl0podhx88Saebue/6tSZzcoN4esja11yys1zFy58tTi2Odt2lTeeeGYdW9dOqPSfK0ah1KnvlOKI5s0MG3a/LQYf3KIrd1sC1dVOkS1boFNu1b+5msL37xaWe4OW7vvUifEWl4HCx0voTw/7dzZPQZw4MA3yxtwoBJ/ohArd0g+fLjWcbe07+8UR2aW48eOndY11qQrJUzuy3xS8+rTNHD+rOvrgf3zbHMkZ54M34mIu4EXA88q5Bbc8VvSktP3OnKSJEma1z3ARRFxQUSsAF7HTOOl2T4B/FRELI+IU5n56uUDI85TUotN5hk5SZKklsrM4xFxPfAZYBlwc2beHxHXduI3ZeYDEfFp4F7gBPC+zKysnChJ/8ZCTpIkacAyczuwfc5tN825/g7gHaPMS9Li4VcrJUmSJKllLOQkSZIkqWUs5CRJkiSpZSbzb+RqLf6bLC/Q9L4LywsAnFh9VtfY3r3lXZeWFwD4/Oe7x3ZV/jy61np848b+YgDPW1M+JiVPVeK15QXext2VLVYUYs8pjlyzprzn0lOh6VP4JE50D9Z6dDeNq6h0+GqHtvY6rLXxLz2xTiwvPdfr912KD3P5gQMHCuseAPC1SvyfK/GnC7HyEiRwayX+gkq8pPAap9nzbKwqyd2+s/s6aBdeOOhkJGlx84ycJEmSJLWMhZwkSZIktYyFnCRJkiS1jIWcJEmSJLWMhZwkSZIktUw7u1bWlFoC1toF1u579epiuNS9rdS5DWDHjnL8rrv6H1vrcjY11T02PV0ey5b15fjR7l3pal0rrzs9yxs8/o3KHrr/Pi+44LTiyE2bynteX3jYtY6XladRuYXgk5VenrW4hqZ26AsvBQC2vvpQeYOV3Z84TZ8WpadcLe/aHFHu2FvrOlmZOKvjS8k9Vhl7diVeeiHXXuTl+af0VlR7G2saL2rYFbfJ27Mk6dk8IydJkiRJLWMhJ0mSJEktYyEnSZIkSS1jISdJkiRJLWMhJ0mSJEktYyEnSZIkSS0zmc1+h9mDuGFf5hOV2rfU4rvU3hvqLb5LSxt8//vfLA+m3Ht89+7zusb+pzdHedc/9mPl+N//fdfQ5z5Vbu+96abyrnfs6J43lH+d555b3ndtiYBVq7rHaqtYnMSJ8galFt619t81TccvcU1+NcM89OPcd21pg8cfLz3fv125932VeG35ge8UYmdUxlaWVuH8QuzM4sjTTy+/lzRZfqCJYS8B0GT5AZcnkKRn84ycJEmSJLVMz4VcRNwcEYciYtes294WEd+IiJ2df68abJqSVObcJEmSlpJ+zsjdAlwxz+1/kZlbOv+2N0tLknp2C85NkiRpiei5kMvMu4FvDSEXSeqbc5MkSVpKBvk3ctdHxL2drzeV/8pbkkbHuUmSJC06g+oB9V7gT4Ds/Hwn8GtzN4qIrcBWgA0bNhSyaphWaXytnWCpFSH1zpJHjnSPTU+Xx+7eXY4//HCp+9qe8mCeKkZvfLx7d7YVlT1X2zsWHvj69eWulRdfXN515ddVjNf2PTVVjl94YfdYrSNm9YlUanFaaxHYxOLraLmguQl6mJ8KGnetHGLbvia5Ne1aWe4cWXktVOOHKvFrCrEnKmOXVeI/0mcMNm4s73l9oWFmk466UH4brL1Fcqz8y9728fKcvmVLg/uWJD3LQM7IZeajmfl0Zp4A/hq4pMt22zJzKjOn1q5dO4i7lqSuFjo3dbZ1fpIkSa0xkEIuItbNuvoaYFe3bSVpVJybJEnSYtXz93Qi4kPAZcCaiJgG/gi4LCK2MPP1pb3AbwwwR0mqcm6SJElLSc+FXGZePc/N7x9ALpLUN+cmSZK0lAyya6UkSZIkaQQs5CRJkiSpZQa1/MBgDbEFd23siUpt26QNd6mjPJSXLpjxzULs0eLIt3FVMV7q+lxdfqCm8MBLLfwBLr20HK+18C614a7d96ZN/d/3SUcqLdFrT4bSE6npEgGLb4mB1vilLY+UN1he6Ss/Js2n5CafGdaWCPh/KvHS8gWV1yGnVOLrukfWlX+XtfmntITJmjXlsU2WZTnpeHmpmtpaE+eee0bf9z3Mt35JWow8IydJkiRJLWMhJ0mSJEktYyEnSZI0YBFxRUR8LSL2RMQNhe1+IiKejojXjjI/Se1nISdJkjRAEbEMuBG4EtgMXB0Rm7ts96fAZ0aboaTFwEJOkiRpsC4B9mTmQ5n5FHAbzNt17LeAjwCVDlmS9IMmswdU09ZUpfGVfdca+jWJN913uXvbY8WRpa6UtXhUxta6mLF7d9fQ86amikNf8YpTi/Fap89Sh7RSVziA5557orzBwYPdY0dLnfKoH7MmTySNzSR31avltrIwCZRiUO+SGHFa11hm99iMcufItWu7d44EOHz4nEK00qGx0rP3/PO7fxZ68cXlPQ+za+XqSvPT4u/rWHlues9/O7sY37Kl//uuPc8m+fU1j/OAfbOuTwMvm71BRJwHvAZ4JfATo0tN0mLhGTlJkqTBmu8z0Jxz/S+Bt2bm08UdRWyNiB0RsePw4cMDS1BS+7Xr8y1JkqTJNw2cP+v6emD/nG2mgNsiAmAN8KqIOJ6ZH5+9UWZuA7YBTE1NzS0GJS1hFnKSJEmDdQ9wUURcAHwDeB3w+tkbZOYFz1yOiFuAT80t4iSpxEJOkiRpgDLzeERcz0w3ymXAzZl5f0Rc24nfNNYEJS0KFnKSJEkDlpnbge1zbpu3gMvM/zCKnCQtLjY7kSRJkqSWmcwzcsNcfmDISndda61ci5dbYZdb5Zeb+NeabFfUWu1PT3eP7dhRHLq51sN7U6XPdqlVfy3vPZX4sWPdY7XlBWrxYXL5gkYarG5S12CNkuXLy6/iJvNPrZ19rR3++vXdY/v2ldvZQ7N290ePdv+88vjx8kGpHbPSEgG15QVq8dIxa7r8wElPfrdr7A//7Izi2EsvLe+7lltp+YHa66dlyw9I0tB5Rk6SJEmSWsZCTpIkSZJaxkJOkiRJklrGQk6SJEmSWsZCTpIkSZJaZjJ7QJXaWsFYO/7VumaVupzVHlat0xiUuomV26vVulKWKvqnK2M5cqQc37One6zW4qzUGRLqB630C2vaWbLUYXCcnSGb3PerXz24PBapM1Z17xB77Fjls7EhPi2advwrzU+1l1mpwyKUOzTu2/e88mBeUIzWulaWppDaS6U2Z5emr1JHS4CNG8vx0vjatHnq8qeK8d/+ve59jF/xivK+a4+rdsxK75G15+hJle7MkrTUeEZOkiRJklrGQk6SJEmSWqbnQi4ibo6IQxGxa9ZtZ0XEHRHxYOfnmYNNU5LKnJskSdJS0s8ZuVuAK+bcdgNwZ2ZeBNzZuS5Jo3QLzk2SJGmJ6LmQy8y7gW/Nufkq4NbO5VsBOyZIGinnJkmStJQM6m/kzsnMAwCdn2fPt1FEbI2IHRGx4/DhwwO6a0nqakFzEzg/SZKkdhnp8gOZuQ3YBjA1NZV976jUvxgatV8fZgvvWsvoWjvqU055TtfYE090/f8pUFucoFzR145mfvvbxXjs3ds9WOtrXlsCoDa+9lxZin71V8edwUQaxPz03HPL7dG/untDMb555aHyHRTmtuUry4uM1F4KTeau2vIDF1/cPTY9fXpx7IMPltcXeMc7PlyM33jjvy/GS2rHrDT91I5ZrY1/aXxpCQyArdeWnwulJQZq70O1x1VbfqD0HrpiucsLSFIvBnVG7tGIWAfQ+Vn534gkjYRzkyRJWpQGVcjdDlzTuXwN8IkB7VeSmnBukiRJi1I/yw98CPgc8IKImI6INwNvB34+Ih4Efr5zXZJGxrlJkiQtJT3/jVxmXt0ldHnDXCSpb85NkiRpKRnUVyslSZIkSSMy0q6Vi8EwO7/VuoWVOr/dc89FxbHLyrsuqnWt/G4lftr0dPdgrcVZrWtlkxZqTVuUluK1sUP0gdW/XYy/ETvDjUvt6V7tuFuIn3T8qeLQlZWulqXcas1ha10rjx3rLwZw/Hi50+fDD5cn5euu+x9dY3fe+VPFsU3m+9oxq8VLnSUvu6z8GWxpLMCmTd1jtW6aTRsFj3FqlKRFxzNykiRJktQyFnKSJEmS1DIWcpIkSZLUMhZykiRJktQyFnKSJEmS1DIWcpIkSZLUMouzEXCpv3GlvfdJldbsy5eXa99S6+Vap/wLLyzHp6a6x6anzyuOfcOB+4rxf+DHusZqzerLTc/htIMHuwer/dgrassTlPZfu+9hLj/QoAf331z4h8X4G1/n8gKTasP6yu9muv/lB2pz24qV5efcypXd57Zay/kGqyZU1drZ79x5djG+a1f3+OWXV+YPvl+Jn9Y1csEF5feK0nIyAK9+df9ja0vZlJYYqE2LTZcXqL3HSpIWzjNykiRJktQyFnKSJEmS1DIWcpIkSZLUMhZykiRJktQyFnKSJEmS1DKLs2tlSYNugQsZXuroVev8tn59Ob5lS/fY0aPlsZ/6VLnN2Ssf/2rX2L1sLo6t9n37fvfObycfOVIeXDvgtXZ4pYN+7Fh5bK09Wyleyfs/r39XMb5pU/fY6/8Xu74tWrVJoPR6adg6cuXKFX3vuja3ldRe4rUuiqUOjFCeN48cqbzGKcdLudV+lbV4qfNk7THXOiSX8rYr5eBExBXAXwHLgPdl5tvnxH8FeGvn6jHgf83Mr4w2S0lt5hk5SZKkAYqIZcCNwJXAZuDqiJj7qejDwM9k5ouAPwG2jTZLSW1nISdJkjRYlwB7MvOhzHwKuA24avYGmflPmfntztXPA5XztJL0bBZykiRJg3UesG/W9enObd28GfjboWYkadFZen8jJ0mSNFwxz20574YRP8tMIfeKLvGtwFaADRs2DCo/SYuAZ+QkSZIGaxo4f9b19cD+uRtFxIuA9wFXZeY359tRZm7LzKnMnFq7du1QkpXUThZykiRJg3UPcFFEXBARK4DXAbfP3iAiNgAfBd6QmV8fQ46SWs6vVg5Yk+UHmnQPr42ttYy+664Xdo29aF95iYBHKPe6Li1P0Hj5gZrSgWmyvADw2xtv7xq7uLzaA1MXluOvvMwW3ppHqa98bQ2SyiRR+lRv1aruSxMsROllPOzlB0qH5cna2ikVTeb7Wrz0q64dkyGunOLyAguUmccj4nrgM8wsP3BzZt4fEdd24jcBfwg8B3hPRAAcz8ypceUsqX0s5CRJkgYsM7cD2+fcdtOsy78O/Pqo85K0eAy0kIuIvcDjwNP4yZKkCeHcJEmSFpthnJH72cysfF9OkkbOuUmSJC0aNjuRJEmSpJYZdCGXwN9FxJc6655I0iRwbpIkSYvKoL9a+fLM3B8RZwN3RMTuzLz7meBiWNSy1rFr+fLutXGtk1iti1kTtfsudUjbtes5xbE/s2feNU7/Vakx5Tcfn2/N1H9zcq0TX6XF2ivX3Ns1tqnSOfLCSvznCvFaJ71Lpuz8NmLFuQkWwfxUm0Bqr6XCJFH7xK/W1XKYXStrD7vUmbLW7bemNK82bIpbfNy1Y1bbt50nJWlxGOgZuczc3/l5CPgY/XKiBAAAHYNJREFUcMmcuItaShq52tzUiTk/SZKk1hhYIRcRp0XE6c9cBn4B2DWo/UtSP5ybJEnSYjTIr1aeA3yss6jlcuBvMvPTA9y/JPXDuUmSJC06AyvkMvMh4MWD2p8kDYJzkyRJWoxcfkCSJEmSWsZCTpIkSZJaZtDLDyx5pbbOpaUJoNnyBE1beJeWH6i14T94sBwvdT1/y/Hy0gW1x1XKG+C1hXhtiYBavHTfz7/Q9t6aME2WJ6hMTrVPBFeu7L48QdNW+rV40yUGSposq9AkXhvr8gKStDR4Rk6SJEmSWsZCTpIkSZJaxkJOkiRJklrGQk6SJEn/f3t3G2PpWZ8H/PprzSrhJdiJF2rWdnEig9lGkJqJY1FCobTBdj5skfzBhsaphbSyiiP6oRVWqiZUfCmVUiGEwdpSy6GK8IfiJk7l4ERJCZWIg9etsb1Qk41J7Y1RjIGSAkrcNXc/nGMyHs/LMzPn5bnP/n7SaM/LszP/+5l5rplrzpnnAJ1R5AAAADrjrJULtNOZxF68w9nXtjvr5X7PkLbdWS13Onvjd76z/f1/9Vdb37fTGeX2ezbO7e7f6f868yRnlZ3Oarmd7Q7ybP8bw4M7HOQ7ne13p4xYlv3O5cyTAOzEI3IAAACdUeQAAAA6o8gBAAB0RpEDAADojCIHAADQGUUOAACgMyM9cTObOXjO1qejPrjDqfR3OoX3D23z0gc7nZV8hzOP7/gSA/ux3dxJ8qq/5RTeMHc7HYjb2emlC3Y4j/9OL18AAKvKI3IAAACdUeQAAAA6o8gBAAB0RpEDAADojCIHAADQGaf7Oku8+Ie2P3vji/dx0jmAPdvPGS8B4CzmETkAAIDOzKzIVdVVVfVoVZ2qqltm9X4B9ks+AYu2U+7UxEem9z9UVZcvY06gXzMpclV1IMmtSa5OciTJ9VV1ZBbvG2A/5BOwaANz5+okl07fjiX5+EKHBLo3q0fkrkhyqrX2WGvtmSR3Jjk6o/cNsB/yCVi0IblzNMkn28R9Sc6tqgsWPSjQr1kVucNJnlh3/fT0NoBlk0/Aog3JHdkE7MuszlpZm9zWXrBR1bFMnj6QJH9dBw48MqOPP2vnJ3l62UNsYqxzJeOdbaxzJeOdbT9z/e1ZDjIjq5RPY/2aScY7m7l2b6yz7XeuRebTkNzZWzZVjTGbdmOsX1+7sQprSFZjHauwhtfu9T/OqsidTnLRuusXJnly40atteNJjidJVZ1ora3N6OPP1FhnG+tcyXhnG+tcyXhnG+tc+7Ay+TTWuZLxzmau3RvrbGOdawtDcmdlsmk3rGE8VmEdq7KGvf7fWT218v4kl1bVJVV1MMl1Se6e0fsG2A/5BCzakNy5O8kN07NXXpnk2621ry16UKBfM3lErrV2pqpuTnJvkgNJbm+tnZzF+wbYD/kELNpWuVNVN03vvy3JPUmuSXIqyfeS3LiseYE+zeqplWmt3ZNJKA11fFYfew7GOttY50rGO9tY50rGO9tY59qzFcqnsc6VjHc2c+3eWGcb61yb2ix3pgXuucstyXt3+W672gdbsIbxWIV1nNVrqEmOAAAA0ItZ/Y0cAAAAC7KUIldVV1XVo1V1qqpuWcYMm6mqP6uqh6vqwf2cQWZGs9xeVU+tP81wVf1oVf1eVf3J9N/zRjLXB6rqz6f77cGqumYJc11UVf+tqr5cVSer6n3T28ewz7aaban7rap+qKq+UFVfnM71b6a3L32fLctYsykZTz6NNZu2mU0+7X6uMeyzszqfdsqi6QlSPjK9/6GqunwZc25nwBrePZ39oar6fFW9YRlzbmfo94Sq+umqeraqrl3kfEMMWUNVvXV6rJ+sqj9c9IxDDPh6enlV/fa6zBjV35xu9v1pw/17O6Zbawt9y+SPfv80yY8nOZjki0mOLHqOLWb7syTnL3uO6SxvSXJ5kkfW3fbvktwyvXxLkg+NZK4PJPkXS95fFyS5fHr5ZUm+kuTISPbZVrMtdb9l8hpGL51eflGSP05y5Rj22ZL2x2izaTrfKPJprNm0zWzyafdzjWGfnbX5NCSLMjlJyu9M99OVSf542XPvYQ1vSnLe9PLVPa5h3XZ/kMnfQ1677Ln38Hk4N8mXklw8vf6KZc+9x3X88nN5kORQkm8mObjs2dfN94LvTxvu39MxvYxH5K5Icqq19lhr7ZkkdyY5uoQ5Rq219rlMvgjXO5rk16eXfz3JP17oUNlyrqVrrX2ttfY/ppf/b5IvJzmcceyzrWZbqjbxnenVF03fWkawz5ZENg0w1mxK5NMM51q6szyfhmTR0SSfnO6n+5KcW1UXLHrQbey4htba51tr35pevS+T19Ebk6HfE34pyaeTPLXI4QYasoZ3JbmrtfZ4krTWel1HS/KyqqokL83ke8GZxY65tQHfn/Z0TC+jyB1O8sS666czkm8cmXwR/G5VPVBVx5Y9zCZe2aavMTP99xVLnme9m6cPBd++7Ke6VNWrk/zdTH6DO6p9tmG2ZMn7raoOVNWDmXwD+r3W2uj22QKNOZuScefT2L9m5NPu5kpGsM/O4nwakkVjz6vdzveeTB6NGJMd11BVh5O8M8ltGachn4fXJDmvqj47/f5yw8KmG27IOj6a5HVJnkzycJL3tda+v5jxZmJPx/QyilxtcttYTp3591prl2fyEP97q+otyx6oEx9P8hNJfirJ15L82rIGqaqXZvKbsX/eWvvLZc2xmU1mW/p+a60921r7qUx+E3pFVf3komcYkTFnUyKf9mrpx9lzxppPY8ym5KzOpyFZNPa8GjxfVb0tkyL3/rlOtHtD1vDhJO9vrT27gHn2YsgazknyxiQ/n+QdSf51Vb1m3oPt0pB1vCPJg0lelUl2fbSqfmTeg83Qno7pZRS500kuWnf9wkza89K11p6c/vtUkv+SyUO5Y/IXzz3MOv13FA9/t9b+YvoN9/tJ/kOWtN+q6kWZ/DDyG621u6Y3j2KfbTbbWPbbdJb/k+SzSa7KSPbZEow2m5LR59Nov2bGcpyNNZ/Gnk3Tec62fBqSRaPOqwycr6pen+QTSY621r6xoNmGGrKGtSR3VtWfJbk2yceqakxP9x36tfSZ1tp3W2tPJ/lckrGdeGbIOm7M5CmirbV2KslXk1y2oPlmYU/H9DKK3P1JLq2qS6rqYJLrkty9hDmep6peUlUve+5ykp9LsumZZZbo7iS/OL38i0l+a4mz/MCG5/C+M0vYb9PnRP/HJF9urf37dXctfZ9tNduy91tVHaqqc6eXfzjJP0zyvzKCfbYko8ympIt8Gu3XzLKPs+kMo8ynsWbTdIazOZ+GZNHdSW6YnunuyiTffu4ppyOx4xqq6uIkdyX5hdbaV5Yw4052XENr7ZLW2qtba69O8p+T/LPW2m8uftQtDfla+q0kP1tV51TVi5P8TCZ/LzsmQ9bxeJK3J0lVvTLJa5M8ttAp92dvx/RWZ0GZ51smZ2b5SiZnoPlXy5hhk5l+PJOz4Hwxycllz5XkU5k8peX/ZdLS35Pkx5L8fpI/mf77oyOZ6z9l8nzkh6ZfiBcsYa43Z/IQ9EOZPLT+4PTrbAz7bKvZlrrfkrw+yf+cfvxHkvzK9Pal77NlvY0xm6ZzjSafxppN28wmn3Y/1xj22VmdT5tlUZKbktw0vVxJbp3e/3CStWXPvIc1fCLJt9Z97Z1Y9sy7XcOGbe/IyM5aOXQNSf5lJmeufCSTp1gvfe49fD29KsnvTo+HR5L8k2XPvGH+zb4/7fuYrul/BgAAoBNLeUFwAAAA9k6RAwAA6IwiBwAA0BlFDgAAoDOKHAAAQGcUOQAAgM4ocgAAAJ1R5AAAADqjyAEAAHRGkQMAAOiMIgcAANAZRQ4AAKAzihwAAEBnFDkAAIDOKHIAAACdUeQAAAA6o8gBAAB0RpEDAADojCIHAADQGUUOAACgM4ocAABAZxQ5AACAzuxY5Krq9qp6qqoe2eL+qqqPVNWpqnqoqi6f/ZgALySfgDGSTcAiDHlE7o4kV21z/9VJLp2+HUvy8f2PBTDIHZFPwPjcEdkEzNmORa619rkk39xmk6NJPtkm7ktyblVdMKsBAbYin4Axkk3AIszib+QOJ3li3fXT09sAlk0+AWMkm4B9O2cG76M2ua1tumHVsUyeQpCXvOQlb7zssstm8OGBsXjggQeebq0dWvYc68gnIMno8kk2AUn2l02zKHKnk1y07vqFSZ7cbMPW2vEkx5NkbW2tnThxYgYfHhiLqvrfy55hA/kEJBldPskmIMn+smkWT628O8kN0zMwXZnk2621r83g/QLsl3wCxkg2Afu24yNyVfWpJG9Ncn5VnU7yq0lelCSttduS3JPkmiSnknwvyY3zGhZgPfkEjJFsAhZhxyLXWrt+h/tbkvfObCKAgeQTMEayCViEWTy1EgAAgAVS5AAAADqjyAEAAHRGkQMAAOiMIgcAANAZRQ4AAKAzihwAAEBnFDkAAIDOKHIAAACdUeQAAAA6o8gBAAB0RpEDAADojCIHAADQGUUOAACgM4ocAABAZxQ5AACAzihyAAAAnVHkAAAAOqPIAQAAdEaRAwAA6IwiBwAA0BlFDgAAoDOKHAAAQGcUOQAAgM4ocgAAAJ1R5AAAADqjyAEAAHRGkQMAAOiMIgcAANAZRQ4AAKAzihwAAEBnFDkAAIDOKHIAAACdGVTkquqqqnq0qk5V1S2b3P/yqvrtqvpiVZ2sqhtnPyrA88kmYKzkEzBvOxa5qjqQ5NYkVyc5kuT6qjqyYbP3JvlSa+0NSd6a5Neq6uCMZwX4AdkEjJV8AhZhyCNyVyQ51Vp7rLX2TJI7kxzdsE1L8rKqqiQvTfLNJGdmOinA88kmYKzkEzB3Q4rc4SRPrLt+enrbeh9N8rokTyZ5OMn7Wmvfn8mEAJuTTcBYySdg7oYUudrktrbh+juSPJjkVUl+KslHq+pHXvCOqo5V1YmqOvH1r39918MCrDOzbErkEzBTfnYC5m5IkTud5KJ11y/M5LdH692Y5K42cSrJV5NctvEdtdaOt9bWWmtrhw4d2uvMAMkMsymRT8BM+dkJmLshRe7+JJdW1SXTP8K9LsndG7Z5PMnbk6SqXpnktUkem+WgABvIJmCs5BMwd+fstEFr7UxV3Zzk3iQHktzeWjtZVTdN778tyQeT3FFVD2fydIL3t9aenuPcwFlONgFjJZ+ARdixyCVJa+2eJPdsuO22dZefTPJzsx0NYHuyCRgr+QTM26AXBAcAAGA8FDkAAIDOKHIAAACdUeQAAAA6o8gBAAB0RpEDAADojCIHAADQGUUOAACgM4ocAABAZxQ5AACAzihyAAAAnVHkAAAAOqPIAQAAdEaRAwAA6IwiBwAA0BlFDgAAoDOKHAAAQGcUOQAAgM4ocgAAAJ1R5AAAADqjyAEAAHRGkQMAAOiMIgcAANAZRQ4AAKAzihwAAEBnFDkAAIDOKHIAAACdUeQAAAA6o8gBAAB0RpEDAADojCIHAADQGUUOAACgM4OKXFVdVVWPVtWpqrpli23eWlUPVtXJqvrD2Y4J8EKyCRgr+QTM2zk7bVBVB5LcmuQfJTmd5P6quru19qV125yb5GNJrmqtPV5Vr5jXwACJbALGSz4BizDkEbkrkpxqrT3WWnsmyZ1Jjm7Y5l1J7mqtPZ4krbWnZjsmwAvIJmCs5BMwd0OK3OEkT6y7fnp623qvSXJeVX22qh6oqhtmNSDAFmQTMFbyCZi7HZ9amaQ2ua1t8n7emOTtSX44yR9V1X2tta887x1VHUtyLEkuvvji3U8L8Ddmlk2JfAJmys9OwNwNeUTudJKL1l2/MMmTm2zzmdbad1trTyf5XJI3bHxHrbXjrbW11traoUOH9jozQDLDbErkEzBTfnYC5m5Ikbs/yaVVdUlVHUxyXZK7N2zzW0l+tqrOqaoXJ/mZJF+e7agAzyObgLGST8Dc7fjUytbamaq6Ocm9SQ4kub21drKqbpref1tr7ctV9ZkkDyX5fpJPtNYemefgwNlNNgFjJZ+ARajWNj5lezHW1tbaiRMnlvKxgfmoqgdaa2vLnmO/5BOsnlXIJ9kEq2c/2TToBcEBAAAYD0UOAACgM4ocAABAZxQ5AACAzihyAAAAnVHkAAAAOqPIAQAAdEaRAwAA6IwiBwAA0BlFDgAAoDOKHAAAQGcUOQAAgM4ocgAAAJ1R5AAAADqjyAEAAHRGkQMAAOiMIgcAANAZRQ4AAKAzihwAAEBnFDkAAIDOKHIAAACdUeQAAAA6o8gBAAB0RpEDAADojCIHAADQGUUOAACgM4ocAABAZxQ5AACAzihyAAAAnVHkAAAAOqPIAQAAdEaRAwAA6IwiBwAA0JlBRa6qrqqqR6vqVFXdss12P11Vz1bVtbMbEWBzsgkYK/kEzNuORa6qDiS5NcnVSY4kub6qjmyx3YeS3DvrIQE2kk3AWMknYBGGPCJ3RZJTrbXHWmvPJLkzydFNtvulJJ9O8tQM5wPYimwCxko+AXM3pMgdTvLEuuunp7f9QFUdTvLOJLfNbjSAbckmYKzkEzB3Q4pcbXJb23D9w0ne31p7dtt3VHWsqk5U1Ymvf/3rQ2cE2MzMsimRT8BM+dkJmLtzBmxzOslF665fmOTJDdusJbmzqpLk/CTXVNWZ1tpvrt+otXY8yfEkWVtb2xhoALsxs2xK5BMwU352AuZuSJG7P8mlVXVJkj9Pcl2Sd63foLV2yXOXq+qOJP91sx+UAGZINgFjJZ+AuduxyLXWzlTVzZmcUelAkttbayer6qbp/Z7bDSycbALGSj4BizDkEbm01u5Jcs+G2zYNodbaP93/WAA7k03AWMknYN4GvSA4AAAA46HIAQAAdEaRAwAA6IwiBwAA0BlFDgAAoDOKHAAAQGcUOQAAgM4ocgAAAJ1R5AAAADqjyAEAAHRGkQMAAOiMIgcAANAZRQ4AAKAzihwAAEBnFDkAAIDOKHIAAACdUeQAAAA6o8gBAAB0RpEDAADojCIHAADQGUUOAACgM4ocAABAZxQ5AACAzihyAAAAnVHkAAAAOqPIAQAAdEaRAwAA6IwiBwAA0BlFDgAAoDOKHAAAQGcUOQAAgM4ocgAAAJ0ZVOSq6qqqerSqTlXVLZvc/+6qemj69vmqesPsRwV4PtkEjJV8AuZtxyJXVQeS3Jrk6iRHklxfVUc2bPbVJH+/tfb6JB9McnzWgwKsJ5uAsZJPwCIMeUTuiiSnWmuPtdaeSXJnkqPrN2itfb619q3p1fuSXDjbMQFeQDYBYyWfgLkbUuQOJ3li3fXT09u28p4kv7OfoQAGkE3AWMknYO7OGbBNbXJb23TDqrdlEkZv3uL+Y0mOJcnFF188cESATc0sm6bbyCdgVvzsBMzdkEfkTie5aN31C5M8uXGjqnp9kk8kOdpa+8Zm76i1dry1ttZaWzt06NBe5gV4zsyyKZFPwEz52QmYuyFF7v4kl1bVJVV1MMl1Se5ev0FVXZzkriS/0Fr7yuzHBHgB2QSMlXwC5m7Hp1a21s5U1c1J7k1yIMntrbWTVXXT9P7bkvxKkh9L8rGqSpIzrbW1+Y0NnO1kEzBW8glYhGpt06dsz93a2lo7ceLEUj42MB9V9cAq/CAin2D1rEI+ySZYPfvJpkEvCA4AAMB4KHIAAACdUeQAAAA6o8gBAAB0RpEDAADojCIHAADQGUUOAACgM4ocAABAZxQ5AACAzihyAAAAnVHkAAAAOqPIAQAAdEaRAwAA6IwiBwAA0BlFDgAAoDOKHAAAQGcUOQAAgM4ocgAAAJ1R5AAAADqjyAEAAHRGkQMAAOiMIgcAANAZRQ4AAKAzihwAAEBnFDkAAIDOKHIAAACdUeQAAAA6o8gBAAB0RpEDAADojCIHAADQGUUOAACgM4ocAABAZxQ5AACAzgwqclV1VVU9WlWnquqWTe6vqvrI9P6Hqury2Y8K8HyyCRgr+QTM245FrqoOJLk1ydVJjiS5vqqObNjs6iSXTt+OJfn4jOcEeB7ZBIyVfAIWYcgjclckOdVae6y19kySO5Mc3bDN0SSfbBP3JTm3qi6Y8awA68kmYKzkEzB3Q4rc4SRPrLt+enrbbrcBmCXZBIyVfALm7pwB29Qmt7U9bJOqOpbJ0weS5K+r6pEBH3/Mzk/y9LKHmIFVWIc1jMNrF/ixZpZNiXwaKWsYj1VYR5f5JJtGaRXWkKzGOlZhDXvOpiFF7nSSi9ZdvzDJk3vYJq2140mOJ0lVnWitre1q2pFZhTUkq7EOaxiHqjqxwA83s2xK5NMYWcN4rMI6es0n2TQ+q7CGZDXWsSpr2Ov/HfLUyvuTXFpVl1TVwSTXJbl7wzZ3J7lhegamK5N8u7X2tb0OBTCAbALGSj4Bc7fjI3KttTNVdXOSe5McSHJ7a+1kVd00vf+2JPckuSbJqSTfS3Lj/EYGkE3AeMknYBGGPLUyrbV7Mgmc9bfdtu5yS/LeXX7s47vcfoxWYQ3JaqzDGsZhoWuYUzYlPhdjYQ3jsQrrWIV88nkYh1VYQ7Ia6zir11CTHAEAAKAXQ/5GDgAAgBGZe5Grqquq6tGqOlVVt2xyf1XVR6b3P1RVl897pt0asIZ3T2d/qKo+X1VvWMac29lpDeu2++mqeraqrl3kfEMNWUdVvbWqHqyqk1X1h4uecScDvp5eXlW/XVVfnK5hdH83UVW3V9VTW50Ge0WO61VYw+izKVmNfJJN47AK2ZTIp7GQTePRez7NLZtaa3N7y+QPfP80yY8nOZjki0mObNjmmiS/k8nrqVyZ5I/nOdOc1vCmJOdNL1/d4xrWbfcHmTyn/9plz73Hz8W5Sb6U5OLp9Vcse+49rOGXk3xoevlQkm8mObjs2TfM+JYklyd5ZIv7V+G4XoU1jDqbhq5j3XajzCfZtPz5183YdTbt4nMx6nWsQj7JpvG8rUI+zSub5v2I3BVJTrXWHmutPZPkziRHN2xzNMkn28R9Sc6tqgvmPNdu7LiG1trnW2vfml69L5PXghmTIZ+HJPmlJJ9O8tQih9uFIet4V5K7WmuPJ0lrbWxrGbKGluRlVVVJXppJGJ1Z7Jjba619LpO5ttL9cZ0VWEMH2ZSsRj7JppFYgWxK5NNYyKbx6D6f5pVN8y5yh5M8se766eltu91mmXY733syadRjsuMaqupwkncmuS3jNeRz8Zok51XVZ6vqgaq6YWHTDTNkDR9N8rpMXhj24STva619fzHjzcwqHNersIb1xphNyWrkk2zqx9iP60Q+jYVsGo+zIZ/2dEwPevmBfahNbtt4mswh2yzT4Pmq6m2ZhNGb5zrR7g1Zw4eTvL+19uzklxmjNGQd5yR5Y5K3J/nhJH9UVfe11r4y7+EGGrKGdyR5MMk/SPITSX6vqv57a+0v5z3cDK3Ccb0Ka5hsON5sSlYjn2RTP8Z+XCfyaSxk03icDfm0p2N63kXudJKL1l2/MJOmvNttlmnQfFX1+iSfSHJ1a+0bC5ptqCFrWEty5zSIzk9yTVWdaa395mJGHGTo19PTrbXvJvluVX0uyRuSjCWQhqzhxiT/tk2eNH2qqr6a5LIkX1jMiDOxCsf1Kqxh7NmUrEY+yaZ+jP24TuTTWMim8Tgb8mlvx/Ru/1hvN2+ZFMXHklySv/njxL+zYZufz/P/uO8L85xpTmu4OMmpJG9a9rx7XcOG7e/IyP5gdxefi9cl+f3pti9O8kiSn1z27Ltcw8eTfGB6+ZVJ/jzJ+cuefZO1vDpb/9HuKhzXq7CGUWfT0HVs2H50+SSblj//hjm7zaZdfC5GvY5VyCfZtPz5d7mO0efTPLJpro/ItdbOVNXNSe7N5Iwzt7fWTlbVTdP7b8vkLD/XZHIwfy+TRj0aA9fwK0l+LMnHpr+VOdNaW1vWzBsNXMPoDVlHa+3LVfWZJA8l+X6ST7TWNj3V6zIM/Fx8MMkdVfVwJgf0+1trTy9t6E1U1aeSvDXJ+VV1OsmvJnlRslLH9SqsYdTZlKxGPsmm8eg9mxL5tKyZN5JN47EK+TSvbKppCwQAAKATc39BcAAAAGZLkQMAAOiMIgcAANAZRQ4AAKAzihwAAEBnFDkAAIDOKHIAAACdUeQAAAA68/8Bzkaw7v01kO8AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 1080x936 with 9 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def inverseFT_faster(ftilde):\n",
    "    nx = ny = 32\n",
    "    FTarg = 1j*(np.outer(kxmesh,xmesh)+np.outer(kymesh,ymesh)).reshape(nkx,nky,nx,ny)[:,:,:,:,None,None]\n",
    "    FTint = np.exp(FTarg)*ftilde[:,:,None,None,:,:]\n",
    "    FTy = np.trapz(FTint,kygrid,axis=1)\n",
    "    f = np.real(np.trapz(FTy,kxgrid,axis=0)+np.trapz(np.conj(FTy),kxgrid,axis=0))/(2.*np.pi)**2\n",
    "    return f\n",
    "\n",
    "def PlotZWfromFT(ftilde):\n",
    "    ncol = 3\n",
    "    nrow = 3\n",
    "    nPSh = int(nPS/2)\n",
    "    npan = ncol*nrow\n",
    "    skip = int(ntime/npan)\n",
    "\n",
    "    fig,ax = plt.subplots(nrow,ncol,figsize=(15,13))\n",
    "    for i in range(2):\n",
    "        for j in range(2):\n",
    "            nt = skip*(i*nrow + j)\n",
    "            ZW_k = ftilde[nt,]\n",
    "            ZW_x = inverseFT_faster(ZW_k)\n",
    "            ZW = ZW_x[nPSh,nPSh]\n",
    "            vmx = np.abs(ZW).max()\n",
    "            print (i,j,vmx)\n",
    "            ax[i,j].pcolormesh(ZW,vmin=-vmx,vmax=vmx,cmap='seismic')\n",
    "    plt.show()\n",
    "    return ZW_x\n",
    "ZW_x = PlotZWfromFT(f_kze+f_kpe)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "id": "097db4f9",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(32, 32, 32, 32)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x720 with 25 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "print (ZW_x.shape)\n",
    "\n",
    "vmax = np.abs(ZW_x).max()\n",
    "ncol = nrow = 5\n",
    "fig,ax = plt.subplots(ncol,nrow,figsize=(10,10))\n",
    "for i in range(ncol):\n",
    "    for j in range(nrow):\n",
    "        nx = 1*(i+1)+12\n",
    "        ny = 1*(j+1)+12\n",
    "        vmax = np.abs(ZW_x[nx,ny]).max()\n",
    "        ax[i,j].pcolormesh(ZW_x[nx,ny])#,vmin=-vmax,vmax=vmax,cmap='seismic')\n",
    "        "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "id": "90ca012c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.collections.PathCollection at 0x7fab00d4acf8>"
      ]
     },
     "execution_count": 79,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ZWc = ZW_x[16,16]\n",
    "ZWd = ZW_x[14,16]\n",
    "ZWcd = ZWc[ZWc!=0]\n",
    "ZWdd = ZWd[ZWc!=0]\n",
    "plt.scatter(ZWc,ZWd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "84620be5",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> HighA.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "6fd5a592",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.special import erf as erf\n",
    "from scipy import interpolate\n",
    "from scipy.interpolate import RegularGridInterpolator"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "fa642dbf",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.2875\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7fe7413e33c8>]"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAX8AAAD4CAYAAAAEhuazAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8QZhcZAAAYOElEQVR4nO3de3Bc5XnH8e+jq5F1M7Ysy5Z8AUvEwrFBKMYJDaRJAJvQONN2MtACU2YyDgnkRqYZkmnC9PJfOzQhw+CaS1oaAmWAARccaChJgKQG24CvwrYwFwvLtgy+32RJT//YNVGWlfZIWu05u+f3mdmZ3XPe4/PoRfx8/J53z2vujoiIxEtR2AWIiEjuKfxFRGJI4S8iEkMKfxGRGFL4i4jEUEnYBaQzZcoUnz17dthliIjkjfXr1+9397qg7SMZ/rNnz2bdunVhlyEikjfM7J2RtNewj4hIDCn8RURiSOEvIhJDCn8RkRhS+IuIxJDCX0QkhhT+IiIxVFDhf+f/7uCx9V2c6usPuxQRkUiL5Je8RuN0/wD3vriTwyf7uOfFnfz8KxczpbI87LJERCKpYK78S4uLeP1HV7Dy+ot4a/8xvvNfrzMwoIVqRETSKZjwBygqMq44fxq3/9n5vLhjP4+u7wq7JBGRSCqo8D/j2kVNLGyq5cfPbefkaY3/i4ikKsjwNzO+e3kLuw+d5OmN3WGXIyISOQUZ/gCfbp7CuXUTeWDNiB50JyISCwUb/mbGdYtnsWHXQd7YczjsckREIqVgwx/g6gXTKTI09CMikqKgw7+uqpzF50zm6Y3duGvap4jIGQUd/gBfWNDAzv3H2NqtoR8RkTMChb+ZLTGzbWbWaWa3pdlvZnZncv9GM2sbtO87ZrbFzDab2UNmNiGbP0AmV7ROA+D5jn25PK2ISKRlDH8zKwbuApYCrcC1Ztaa0mwp0Jx8LQfuTh47A/gm0O7u84Fi4JqsVR9AXVU582dU88KOnlyeVkQk0oJc+S8COt19p7v3Ag8Dy1LaLAMe8IQ1QK2ZNST3lQBnmVkJUAHszlLtgV3WUser7x7k8MnTuT61iEgkBQn/GcCuQZ+7ktsytnH394B/Ad4FuoFD7v4/6U5iZsvNbJ2Zrevpye5V+qXNdfQPOL/v3J/VP1dEJF8FCX9Lsy116kzaNmY2icS/CuYA04GJZnZdupO4+0p3b3f39rq6ugBlBdc2axKV5SW8uEPhLyICwcK/C2ga9LmRjw7dDNXm88Bb7t7j7qeBx4FPjb7c0SktLqJt1iTWvv1Brk8tIhJJQcJ/LdBsZnPMrIzEDdtVKW1WATckZ/0sJjG8001iuGexmVWYmQGfAzqyWH9gi2ZPYvveoxw41hvG6UVEIiVj+Lt7H3AL8CyJ4H7E3beY2U1mdlOy2WpgJ9AJ3AN8PXnsy8CjwKvApuT5Vmb7hwjiE7PPBmDdOwfCOL2ISKQEWsnL3VeTCPjB21YMeu/AzUMceztw+xhqzIqFTbWUFRex9u0PuLy1PuxyRERCVfDf8D1jQmkxCxpreOUtjfuLiMQm/AE+MedsNr93iBO9WuBFROItVuHfNnMSfQPOlt2Hwi5FRCRUsQr/hY01AGzoUviLSLzFKvynVk9gWvUENnYdDLsUEZFQxSr8ARY01rBRV/4iEnOxC/+FTbW8tf8Yh07oIW8iEl+xC/+Pz0iM+2/S1b+IxFjswn/Bhzd9Ne4vIvEVu/CvrShj1uQK3fQVkViLXfgDLGis1bCPiMRaLMN//vRqdh86ycHjesKniMRTLMN/XkM1AFu7D4dciYhIOGId/h3dR0KuREQkHLEM/7qqcqZUlrN1t678RSSeYhn+AK3Tq+nQsI+IxFRsw39eQxWd+47S2zcQdikiIjkX2/Bvbaimt3+AN3uOhl2KiEjOxTr8AQ39iEgsxTb850yZSFlJkcJfRGIptuFfUlzEefVVmu4pIrEU2/CHxE3frd2HcfewSxERyamYh381HxzrpefoqbBLERHJqViHf0t9FQA79mrGj4jEi8If2LZH4/4iEi+xDv8plWVMqihlxz6Fv4jES6zD38xorq9iu4Z9RCRmYh3+AC31lWzfc0QzfkQkVmIf/ufVV3HkVB97Dp8MuxQRkZyJffg3J2/6auhHROIk9uH/h+meuukrIvER+/A/e2IZUyrLNN1TRGIl9uEPiav/7fs07CMi8aHwJxH+nXs140dE4kPhDzTXV3Kst5/3Dp4IuxQRkZxQ+POHm77bddNXRGJC4Q+0TNV0TxGJl0Dhb2ZLzGybmXWa2W1p9puZ3Zncv9HM2gbtqzWzR83sDTPrMLNPZvMHyIaailLqq8t15S8isZEx/M2sGLgLWAq0AteaWWtKs6VAc/K1HLh70L6fAM+4+8eAhUBHFurOupb6KoW/iMRGkCv/RUCnu+90917gYWBZSptlwAOesAaoNbMGM6sGLgXuA3D3Xnc/mMX6s6Z5ahWd+44yMKAZPyJS+IKE/wxg16DPXcltQdqcA/QAPzOz18zsXjObOIZ6x8150yo5eXqAXQeOh12KiMi4CxL+lmZb6uXxUG1KgDbgbne/EDgGfOSeAYCZLTezdWa2rqenJ0BZ2TV3qlb1EpH4CBL+XUDToM+NwO6AbbqALnd/Obn9URJ/GXyEu69093Z3b6+rqwtSe1Y111cCsF0Lu4hIDAQJ/7VAs5nNMbMy4BpgVUqbVcANyVk/i4FD7t7t7nuAXWZ2XrLd54Ct2So+m6onlDKteoKu/EUkFkoyNXD3PjO7BXgWKAbud/ctZnZTcv8KYDVwFdAJHAduHPRHfAN4MPkXx86UfZHSXF+pJR1FJBYyhj+Au68mEfCDt60Y9N6Bm4c49nWgfQw15kxLfRUPvvwOAwNOUVG62xgiIoVB3/AdpHlqYsZP1wE940dECpvCf5BmPeNHRGJC4T/I3KmJGT879Gx/ESlwCv9Bas46M+NHV/4iUtgU/ima6ys1119ECp7CP4We8SMicaDwT9FSrxk/IlL4FP4pzjzmQV/2EpFCpvBPMVereolIDCj8U2jGj4jEgcI/jcQzfnTlLyKFS+Gfhmb8iEihU/in0VxfyYnT/bx3UDN+RKQwKfzTaDmzsIvG/UWkQCn80/hwSUeN+4tIgVL4p1FzVin11eW68heRgqXwH0JLfZWWdBSRgqXwH8LcqZWa8SMiBUvhP4SW+irN+BGRgqXwH0KLnvEjIgVM4T8EPeNHRAqZwn8IZ2b86KaviBQihf8wmqdWadhHRAqSwn8YzfWV7NirGT8iUngU/sPQjB8RKVQK/2E0T9WMHxEpTAr/YTSfecaPbvqKSIFR+A+jpqKUqVXlmu4pIgVH4Z9BS71m/IhI4VH4Z6Bn/IhIIVL4Z9BSX8XxXs34EZHCovDP4Mwzfjq1sIuIFBCFfwbNHz7jR+P+IlI4FP4ZnJnxoyUdRaSQKPwDSDzmQVf+IlI4FP4BJB7wphk/IlI4FP4BnJnxs/uQZvyISGFQ+AfQfGZVL33TV0QKRKDwN7MlZrbNzDrN7LY0+83M7kzu32hmbSn7i83sNTN7KluF55Ie8CYihSZj+JtZMXAXsBRoBa41s9aUZkuB5uRrOXB3yv5vAR1jrjYktRVl1OkZPyJSQIJc+S8COt19p7v3Ag8Dy1LaLAMe8IQ1QK2ZNQCYWSPwBeDeLNadc+fVV7Ftj678RaQwBAn/GcCuQZ+7ktuCtvkx8D1gYLiTmNlyM1tnZut6enoClJVb8xqq2Lb3CH39w/4YIiJ5IUj4W5ptqXMe07Yxs6uBfe6+PtNJ3H2lu7e7e3tdXV2AsnKrdXo1vX0D7Nx/LOxSRETGLEj4dwFNgz43ArsDtrkE+KKZvU1iuOizZvbzUVcbonkN1QB0dB8OuRIRkbELEv5rgWYzm2NmZcA1wKqUNquAG5KzfhYDh9y9292/7+6N7j47edzz7n5dNn+AXDm3rpKy4iK2KvxFpACUZGrg7n1mdgvwLFAM3O/uW8zspuT+FcBq4CqgEzgO3Dh+JYejtLiIuVMr6ejWTV8RyX8Zwx/A3VeTCPjB21YMeu/AzRn+jN8AvxlxhREyr6GaF3ZE72a0iMhI6Ru+IzCvoYqeI6fYf/RU2KWIiIyJwn8EWnXTV0QKhMJ/BDTjR0QKhcJ/BCZNLGNa9QTd9BWRvKfwH6F5DVVs3a0rfxHJbwr/EZrXUM2bPUc51dcfdikiIqOm8B+heQ3V9A24nu0vInlN4T9CrdN101dE8p/Cf4RmT55IRVkxWzTuLyJ5TOE/QsVFxvzpNWzsOhh2KSIio6bwH4X5M2rY2n1Yz/YXkbyl8B+FBY01nDw9QGePbvqKSH5S+I/CxxtrANjUdSjkSkRERkfhPwpzJk+ksryETe8p/EUkPyn8R6GoyDh/ejUbdeUvInlK4T9KCxpr6Og+zGnd9BWRPKTwH6X5M2o41Tegb/qKSF5S+I/SgsZaADa9p/n+IpJ/FP6jNOvsCqom6KaviOQnhf8oFSW/6avpniKSjxT+Y7CwqZat3Yc5eVqPdxaR/KLwH4O2mbWc7nc2a+hHRPKMwn8M2mZNAuDVdw+EXImIyMgo/MdgSmU5syZX8Oo7mvEjIvlF4T9GbTMnsf7dA7h72KWIiASm8B+jtpm19Bw5RdeBE2GXIiISmMJ/jC6cqXF/Eck/Cv8x+ti0KirKinntXY37i0j+UPiPUUlxEQsba1n/jq78RSR/KPyzoG1WLR3dhznRqy97iUh+UPhnwUWzJtE34GzQou4ikicU/llw0cyzMYNX3vog7FJERAJR+GdBTUUp86ZVs2bn+2GXIiISiMI/SxafM5n17xzgVJ/G/UUk+hT+WbL4nLM51TfAhl16yJuIRJ/CP0sWzUmM+2voR0TygcI/S2oryjTuLyJ5I1D4m9kSM9tmZp1mdlua/WZmdyb3bzSztuT2JjP7tZl1mNkWM/tWtn+AKNG4v4jki4zhb2bFwF3AUqAVuNbMWlOaLQWak6/lwN3J7X3Ad919HrAYuDnNsQVD4/4iki+CXPkvAjrdfae79wIPA8tS2iwDHvCENUCtmTW4e7e7vwrg7keADmBGFuuPlIvnTMYMfte5P+xSRESGFST8ZwC7Bn3u4qMBnrGNmc0GLgReTncSM1tuZuvMbF1PT0+AsqKnpqKUhY21vLAjP+sXkfgIEv6WZlvqyiXDtjGzSuAx4NvufjjdSdx9pbu3u3t7XV1dgLKi6dKWOjbsOsjB471hlyIiMqQg4d8FNA363AjsDtrGzEpJBP+D7v746EvND5e11DHg8JKGfkQkwoKE/1qg2czmmFkZcA2wKqXNKuCG5KyfxcAhd+82MwPuAzrc/Y6sVh5RCxtrqDmrlN9u09CPiERXSaYG7t5nZrcAzwLFwP3uvsXMbkruXwGsBq4COoHjwI3Jwy8Brgc2mdnryW0/cPfV2f0xoqOkuIg/mTuF327vwd1J/P0nIhItGcMfIBnWq1O2rRj03oGb0xz3EunvBxS0y1rqeHpTN2/sOcK8huqwyxER+Qh9w3ccXNqSuGH92+0a+hGRaFL4j4NpNROY11DNc1v3hl2KiEhaCv9xckVrPevfPUDPkVNhlyIi8hEK/3Fy5fnTcIfnOnT1LyLRo/AfJ/Maqmg6+yye3bIn7FJERD5C4T9OzIwrW6fx+873OXLydNjliIj8EYX/OFoyfxq9/QP8Wl/4EpGIUfiPo7aZk5hSWc6zmzX0IyLRovAfR0VFxlUfn8ZzHXs19CMikaLwH2dfunAGp/oGeEZX/yISIQr/cXZhUy2zJlfw5OupD0IVEQmPwn+cmRnLLpjB797cz97DJ8MuR0QEUPjnxJcumI47PPn6e2GXIiICKPxz4py6Stpm1vLw2l0kHoAqIhIuhX+O/NXFs9jZc4w1Oz8IuxQREYV/rly9oIHqCSX84pV3wy5FREThnysTSov587ZGntnczftH9aRPEQmXwj+H/vrimZzudx5euyvsUkQk5hT+OdRcX8Wnm6fws9+9zam+/rDLEZEYU/jn2FcvPZf9R0/xxGua9iki4VH459glcyfT2lDNPS++xcCApn2KSDgU/jlmZnz1snPo3HdUC72ISGgU/iG4esF0zq2byB2/2k6/rv5FJAQK/xAUFxm3Xn4eO/YdZdUGjf2LSO4p/EOydP405jVU86+/2kFv30DY5YhIzCj8Q1JUZNy29GO8+8Fx7nvprbDLEZGYUfiH6LKWOi5vreenz++g+9CJsMsRkRhR+IfsR1e30j/g/NNTHWGXIiIxovAPWdPZFXzjs3N5elM3T23Ual8ikhsK/wi46bJzWdhUy989sZl9Wu1LRHJA4R8BJcVF3PHlhZzo7efWRzbQ16/ZPyIyvhT+EXFuXSX/uGw+L3Xu55+f3RZ2OSJS4ErCLkD+4MufaGLz7kP82ws7aamv4i8uagy7JBEpUAr/iPnh1a282XOU7z22kYnlJSyZPy3skkSkAGnYJ2JKi4tYeX07Cxpr+OZDr/HMZj38TUSyT+EfQRPLS/j3v1nE+TOq+dqD67n/pbdw1wPgRCR7FP4RVVNRyi++spjL59XzD09t5RsPvcahE6fDLktECkSg8DezJWa2zcw6zey2NPvNzO5M7t9oZm1Bj5WhnVVWzN3XXcTfXnkev9y8hyv/9QUef7VLi8CIyJhlDH8zKwbuApYCrcC1Ztaa0mwp0Jx8LQfuHsGxMoziIuPmP53LY1/7FFOry7n1kQ0s+ckL/Of/vc1efSFMREYpyGyfRUCnu+8EMLOHgWXA1kFtlgEPeGJgeo2Z1ZpZAzA7wLESwAVNtTzx9Uv47427uefFnfzwyS388Mkt1FeXU1leQpFZ2CWKyBhNqijjkZs+mZNzBQn/GcCuQZ+7gIsDtJkR8FgAzGw5iX81MHPmzABlxU9RkbHsghl8ceF0OrqP8FJnDzv2HuVYb1/YpYlIFlRPKM3ZuYKEf7pLytRB56HaBDk2sdF9JbASoL29XYPawzAzWqdX0zq9OuxSRCRPBQn/LqBp0OdGIPXxk0O1KQtwrIiI5FiQ2T5rgWYzm2NmZcA1wKqUNquAG5KzfhYDh9y9O+CxIiKSYxmv/N29z8xuAZ4FioH73X2Lmd2U3L8CWA1cBXQCx4Ebhzt2XH4SEREJzKL4zdH29nZft25d2GWIiOQNM1vv7u1B2+sbviIiMaTwFxGJIYW/iEgMKfxFRGIokjd8zawHeGeUh08B9mexnGyKcm0Q7fqiXBtEu74o1wbRri/KtcEf1zfL3euCHhjJ8B8LM1s3kjveuRTl2iDa9UW5Noh2fVGuDaJdX5Rrg7HVp2EfEZEYUviLiMRQIYb/yrALGEaUa4No1xfl2iDa9UW5Noh2fVGuDcZQX8GN+YuISGaFeOUvIiIZKPxFRGIoL8N/LAvKR6S+z5jZITN7Pfn6UQ5ru9/M9pnZ5iH2h9Z3AWoLrd+S528ys1+bWYeZbTGzb6VpE0r/BawtzN+7CWb2ipltSNb392nahNV3QWoL+3ev2MxeM7On0uwbXb+5e169SDwa+k3gHBKLxWwAWlPaXAX8ksRKYouBlyNW32eAp0Lqv0uBNmDzEPvD7LtMtYXWb8nzNwBtyfdVwPao/O4FrC3M3zsDKpPvS4GXgcUR6bsgtYX9u3cr8It0NYy23/Lxyv/DBeXdvRc4syj8YB8uKO/ua4AzC8pHpb7QuPsLwAfDNAmt7wLUFip373b3V5PvjwAdJNapHiyU/gtYW2iS/XE0+bE0+UqdbRJW3wWpLTRm1gh8Abh3iCaj6rd8DP+hFosfaZvxEvTcn0z+M/OXZnZ+bkoLJMy+CyIS/WZms4ELSVwlDhZ6/w1TG4TYf8mhi9eBfcCv3D0yfRegNgiv734MfA8YGGL/qPotH8N/LAvK50KQc79K4jkcC4GfAk+Me1XBhdl3mUSi38ysEngM+La7H07dneaQnPVfhtpC7T9373f3C0is5b3IzOanNAmt7wLUFkrfmdnVwD53Xz9cszTbMvZbPob/WBaUz4WM53b3w2f+menuq4FSM5uSo/oyCbPvhhWFfjOzUhLh+qC7P56mSWj9l6m2KPRf8twHgd8AS1J2hf67N1RtIfbdJcAXzextEkPInzWzn6e0GVW/5WP4j2VB+UjUZ2bTzMyS7xeR+O/wfo7qyyTMvhtW2P2WPPd9QIe73zFEs1D6L0htYfafmdWZWW3y/VnA54E3UpqF1XcZawur79z9++7e6O6zSWTJ8+5+XUqzUfVbxgXco8bHsKB8hOr7S+BrZtYHnACu8eRt+/FmZg+RmLkwxcy6gNtJ3OAKve8C1BZavyVdAlwPbEqODwP8AJg5qMaw+i9IbWH2XwPwH2ZWTCI4H3H3pyLy/22Q2sL+3fsj2eg3Pd5BRCSG8nHYR0RExkjhLyISQwp/EZEYUviLiMSQwl9EJIYU/iIiMaTwFxGJof8HE4s210mMA94AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# set some parameters\n",
    "\n",
    "Mscale = 2.325e9\n",
    "Vscale = 100\n",
    "RSun = 8.\n",
    "Vcirc = 230\n",
    "Omega = Vcirc/Vscale/RSun\n",
    "# Mestel disk has A = Omega/2 = -B\n",
    "A = 0.5*Omega\n",
    "B = A - Omega\n",
    "kappa = np.sqrt(-4.*B*Omega)\n",
    "\n",
    "sigz = 0.025\n",
    "Q = 1.\n",
    "SurfaceDensity = 12e7/Mscale\n",
    "E0s2 = 3.\n",
    "\n",
    "\n",
    "def dydx(sigz,E0,y):\n",
    "    dy = np.zeros(2)\n",
    "    dy[0] = y[1]\n",
    "    rho = rho_of_psi(sigz,E0,y[0])\n",
    "    dy[1] = 4.*np.pi*rho \n",
    "    return dy\n",
    "\n",
    "def rk4(sigz,E0,y,h):\n",
    "    k1 = dydx(sigz,E0,y)\n",
    "    k2 = dydx(sigz,E0,y+h*k1/2)\n",
    "    k3 = dydx(sigz,E0,y+h*k2/2)\n",
    "    k4 = dydx(sigz,E0,y+h*k3)\n",
    "    return y + h*(k1+2*k2+2*k3+k4)/6.\n",
    "\n",
    "def rho_of_psi(sigz,E0,psi):\n",
    "    if psi > E0:\n",
    "        return 0.\n",
    "    u = np.sqrt(E0-psi)/sigz\n",
    "    return rho0*(np.exp(-psi/sigz**2)*erf(u)-2./np.sqrt(np.pi)*u*np.exp(-E0/sigz**2))\n",
    "\n",
    "def VerticalStructure(Q,SurfDens,E0s2,sigz):\n",
    "    global psifromz, zfrompsi, forcefromz\n",
    "    global rho0,kcrit,lcrit,sigx,hz,nuz,nz,zgrid\n",
    "    global ICDensity,ICForce,ICPotential\n",
    "    global E0\n",
    "    E0 = E0s2*sigz**2\n",
    "    nz = 1000\n",
    "    hz = sigz**2/(2*np.pi*SurfDens)\n",
    "    zmx = 20.*hz\n",
    "    zgrid = np.linspace(0.,zmx,nz,endpoint=False)\n",
    "    dz = zgrid[1]-zgrid[0]\n",
    "    ICForce = np.zeros(nz)\n",
    "    ICPotential = np.zeros(nz)\n",
    "    ICDensity = np.zeros(nz)\n",
    "    rho0 = 10.*SurfDens/hz\n",
    "    for j in range(20):\n",
    "        y = (ICPotential[0],ICForce[0])\n",
    "        ICDensity[0] = rho_of_psi(sigz,E0,0.0)\n",
    "        SD = 0.\n",
    "        for i in range(1,nz):\n",
    "            y = rk4(sigz,E0,y,dz)\n",
    "            ICPotential[i], ICForce[i] = y\n",
    "            ICDensity[i] = rho_of_psi(sigz,E0,ICPotential[i])\n",
    "            if ICDensity[i]>0:\n",
    "                SD += 0.5*(ICDensity[i]+ICDensity[i-1])*dz\n",
    "        SD = 2.*SD\n",
    "        MassScaleFactor = SurfDens/SD\n",
    "        rho0 = rho0*MassScaleFactor\n",
    "    kcrit = kappa**2/2./np.pi/SurfDens\n",
    "    lcrit = 2.*np.pi/kcrit\n",
    "    sigx = 3.36*Q*SurfDens/kappa\n",
    "    Jeans = sigx**2/SurfDens\n",
    "    Repicycle = sigx/kappa\n",
    "    Lindblad_kcrit = kappa/2/A/kcrit\n",
    "    iz0 = int(nz/50)\n",
    "    nuz = np.sqrt(np.sum(2*ICPotential[:iz0])/np.sum(zgrid[:iz0]**2))\n",
    "    psifromz = interpolate.interp1d(zgrid,ICPotential,fill_value='extrapolate')\n",
    "    zfrompsi = interpolate.interp1d(ICPotential,zgrid,fill_value='extrapolate')\n",
    "    forcefromz = interpolate.interp1d(zgrid,ICForce,fill_value='extrapolate')\n",
    "    \"\"\"\n",
    "    print ('check convergence of SurfaceDensity',MassScaleFactor)\n",
    "    print ('central density',ICDensity[0])\n",
    "    print ('Omega, Oort A and B',Omega,A,B)\n",
    "    print ('epicycle kappa',kappa)\n",
    "    print ('surface density',SurfDens,SurfDens*Mscale/1e6)\n",
    "    print ('vertical scale height parameter',hz)\n",
    "    print ('critical wavelength',lcrit)\n",
    "    print ('sigma x',sigx)\n",
    "    print ('Jeans length',Jeans)\n",
    "    print ('Epicycle radius',Repicycle)\n",
    "    print ('Lindblad resonances for critial k',Lindblad_kcrit)\n",
    "    print ('midplane vertical frequency',nuz)\n",
    "    \"\"\"\n",
    "    return \n",
    "\n",
    "Q = 1.4\n",
    "sigz = 0.25\n",
    "E0s2 = 3.\n",
    "\n",
    "VerticalStructure(Q,SurfaceDensity,E0s2,sigz)\n",
    "print (2*A)\n",
    "\n",
    "plt.plot(zgrid,ICDensity)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "4f91bfa5",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_bc_vectors(t,s,ky):\n",
    "    Ct = np.cos(kappa*t)\n",
    "    Cs = np.cos(kappa*s)\n",
    "    St = np.sin(kappa*t)\n",
    "    Ss = np.sin(kappa*s)\n",
    "    bx = ky/kcrit*(A*(s*Ss-t*St)+Omega/kappa*(Cs-Ct))\n",
    "    by = ky/kcrit*(A*(s*Cs-t*Ct)-Omega/kappa*(Ss-St))\n",
    "    cx = -A*s*Cs + Omega/kappa*Ss\n",
    "    cy =  A*s*Ss + Omega/kappa*Cs\n",
    "    return bx,by,cx,cy\n",
    "\n",
    "def get_ampfac(s):\n",
    "    return (1. + (2*A*s)**2)**(-.5)\n",
    "\n",
    "def argexp(b2):\n",
    "    return -0.572*Q**2*b2\n",
    "\n",
    "def get_Kpts(t,s,ky):\n",
    "    bx,by,cx,cy = get_bc_vectors(t,s,ky)\n",
    "    cdotb = bx*cx + by*cy\n",
    "    b2 = bx*bx + by*by\n",
    "    ampfac = get_ampfac(s)\n",
    "    return 4*cdotb*np.exp(argexp(b2))*ampfac\n",
    "\n",
    "def get_Kzts(t,s,ky):\n",
    "    bx,by,cx,cy = get_bc_vectors(t,s,ky)\n",
    "    b2 = bx*bx + by*by\n",
    "    ampfac = get_ampfac(s)\n",
    "    return np.exp(argexp(b2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "5f2fd464",
   "metadata": {},
   "outputs": [],
   "source": [
    "# get vertical structure\n",
    "# need rho0 (midplane density), E0 (energy cut-off)\n",
    "# and sigz (vertical velocity dispersion)\n",
    "\n",
    "def loweredisothermal(sigz,E0,E):\n",
    "    if E > E0:\n",
    "        return 0.\n",
    "    f0 = rho0/np.sqrt(2.*np.pi)/sigz\n",
    "    return f0*(np.exp(-E/sigz**2) - np.exp(-E0/sigz**2))\n",
    "\n",
    "def dloweredisothermal(sigz,E0,E):\n",
    "    if E >= E0:\n",
    "        return 0.\n",
    "    f0 = rho0/np.sqrt(2.*np.pi)/sigz\n",
    "    return f0*np.exp(-E/sigz**2)\n",
    "\n",
    "def loweredisothermalA(sigz,E0,E):\n",
    "    f0 = np.zeros_like(E)\n",
    "    cnd = E<E0\n",
    "    f0[cnd] = rho0/np.sqrt(2.*np.pi)/sigz*(np.exp(-E[cnd]/sigz**2)-np.exp(-E0/sigz**2))\n",
    "    return f0\n",
    "\n",
    "def dloweredisothermalA(sigz,E0,E):\n",
    "    f0 = np.zeros_like(E)\n",
    "    cnd = E<E0\n",
    "    f0[cnd] = rho0/np.sqrt(2.*np.pi)/sigz*np.exp(-E[cnd]/sigz**2)\n",
    "    return f0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "9f8a723b",
   "metadata": {},
   "outputs": [],
   "source": [
    "def set_xygrid(nx,ny,xmax,ymax):\n",
    "    global dx,dy,xgrid,ygrid,xmesh,ymesh\n",
    "    xgrid = np.linspace(-xmax,xmax,nx)\n",
    "    dx = xgrid[1]-xgrid[0]\n",
    "    ygrid = np.linspace(-ymax,ymax,ny)\n",
    "    dy = ygrid[1]-ygrid[0]\n",
    "    xmesh,ymesh = np.meshgrid(xgrid,ygrid,indexing='ij')\n",
    "\n",
    "nx = 33\n",
    "ny = 65\n",
    "\n",
    "set_xygrid(nx,ny,lcrit/2.,lcrit)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "bb9c0ef9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7fe750b56cf8>]"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "tscale = np.pi/kappa\n",
    "kytest = kcrit/2.\n",
    "\n",
    "def get_tgrid(ti,tf,nt):\n",
    "    global dt,t\n",
    "    t = np.linspace(ti,tf,nt)\n",
    "    dt = t[1]-t[0]\n",
    "    return \n",
    "\n",
    "tstart = -2.*tscale\n",
    "tend = 8*tscale\n",
    "ntime = 100\n",
    "get_tgrid(tstart,tend,ntime)\n",
    "\n",
    "Sigma = np.zeros(ntime)\n",
    "for j in range(ntime):\n",
    "    Sigma[j] = get_Kpts(t[j],tstart,kytest)\n",
    "    for k in range(1,j):\n",
    "        Sigma[j] += dt*kappa*get_Kpts(t[j],t[k],kytest)*(Sigma[k])\n",
    "        \n",
    "plt.plot(t/tscale,Sigma)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "fdddea4e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0  1  2  3  4  5  6  7  8  9  10  11  12  13  14  15  16  17  18  19  20  21  22  23  24  25  26  27  28  29  30  31  32  33  34  35  36  37  38  39  "
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#make Binney Figure 9\n",
    "\n",
    "def set_kgrid(ikmax,nky,dt,t):\n",
    "    global dky,ky,tmesh,kxmesh,kymesh\n",
    "    kymax = ikmax*kcrit\n",
    "    dky = kymax/np.float(nky)\n",
    "    ky = np.linspace(dky,kymax,nky)\n",
    "    dkx = dt*2*A*ky\n",
    "    kymesh,tmesh = np.meshgrid(ky,t,indexing='ij')\n",
    "    kxmesh = -2*A*kymesh*tmesh\n",
    "    return \n",
    "\n",
    "iky = 4.\n",
    "nky = 40\n",
    "\n",
    "set_kgrid(iky,nky,dt,t)\n",
    "\n",
    "Delta = 0.05*lcrit\n",
    "\n",
    "CloudFT = np.exp(-(kxmesh**2 + kymesh**2)*Delta**2/2.)\n",
    "\n",
    "Sigma_k = np.zeros((nky,ntime))\n",
    "\n",
    "for i in range(nky):\n",
    "    print (i,end='  ')\n",
    "    for j in range(ntime):\n",
    "        for k in range(1,j):\n",
    "            Sigma_k[i,j] += dt*kappa*get_Kpts(t[j],t[k],ky[i])*(1 + Sigma_k[i,k])\n",
    "Sigma_k *= CloudFT\n",
    "vmx = np.log10(Sigma_k.max())\n",
    "c = plt.pcolormesh(kymesh,tmesh/tscale,np.log10(np.abs(Sigma_k)+1),vmax=vmx,vmin=0)\n",
    "plt.colorbar(c)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "5e234e32",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(40, 100) (33, 65) 40 100 33 65\n"
     ]
    }
   ],
   "source": [
    "def IFT_Sigma(Sigma):\n",
    "    print (kxmesh.shape,xmesh.shape,nky,ntime,nx,ny)\n",
    "    arg = 1j*(np.outer(kxmesh,xmesh)+np.outer(kymesh,ymesh)).reshape(nky,ntime,nx,ny)\n",
    "    FT = np.exp(arg)*Sigma[:,:,None,None]*ky[:,None,None,None]\n",
    "    Sigma_x = np.sum(FT+np.conj(FT),axis=(0,1))*dky*2*A*dt/(2.*np.pi)**2/(0.1*lcrit)**2\n",
    "    Sigma_x = np.real(Sigma_x)\n",
    "    return Sigma_x\n",
    "\n",
    "def Plot_Sigma(Sigma,nlev,plev):\n",
    "    fig,ax = plt.subplots(1,1,figsize=(8,4))\n",
    "    c = plt.contour(ymesh/lcrit,xmesh/lcrit,np.real(Sigma_x),levels=nlev,colors='red',linestyles=(\"-\"))\n",
    "    c = plt.contour(ymesh/lcrit,xmesh/lcrit,np.real(Sigma_x),levels=(0.,0.001),colors='black',linestyles=\"--\")\n",
    "    c = plt.contour(ymesh/lcrit,xmesh/lcrit,np.real(Sigma_x),levels=plev,colors='black',linestyles=\"-\")\n",
    "    plt.colorbar(c)\n",
    "\n",
    "#nlev = (-1,-0.5)\n",
    "#plev = (.5,1,1.5,2)\n",
    "    \n",
    "Sigma_x = IFT_Sigma(Sigma_k)\n",
    "#Plot_Sigma(Sigma_x)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "76f51d38",
   "metadata": {},
   "outputs": [],
   "source": [
    "def dydxa(Em,t,z):\n",
    "    psi = psifromz(z)\n",
    "    if Em < psi:\n",
    "        return 0.\n",
    "    return (1./np.sqrt(2.*(Em-psi)))\n",
    "\n",
    "def rk4a(Em,t,z,h):\n",
    "    k1 = dydxa(Em,t,z)\n",
    "    k2 = dydxa(Em,t+h*k1/2,z+h/2)\n",
    "    k3 = dydxa(Em,t+h*k2/2,z+h/2)\n",
    "    k4 = dydxa(Em,t+h*k3,z+h)\n",
    "    return t + h*(k1+2*k2+2*k3+k4)/6.\n",
    "\n",
    "def dydxb(Em,z,t):\n",
    "    psi = psifromz(z)\n",
    "    if Em < psi:\n",
    "        return 0.\n",
    "    return (np.sqrt(2.*(Em-psi)))\n",
    "\n",
    "def rk4b(Em,z,t,h):\n",
    "    k1 = dydxb(Em,z,t)\n",
    "    k2 = dydxb(Em,z+h*k1/2,t+h/2)\n",
    "    k3 = dydxb(Em,z+h*k2/2,t+h/2)\n",
    "    k4 = dydxb(Em,z+h*k3,t+h)\n",
    "    return z + h*(k1+2*k2+2*k3+k4)/6.\n",
    "\n",
    "nE = 100\n",
    "nz = 100\n",
    "nt = 100\n",
    "\n",
    "def InterpolatingFunctions(nE,nz,nt):\n",
    "    global PeriodfromE, thetainterp, zoftinterp\n",
    "    Eg = np.linspace(0,E0,nE)\n",
    "    zmax = zfrompsi(Eg)\n",
    "    zmax[0] = zfrompsi(Eg[1]/100)\n",
    "    tofEz = np.zeros((nE,nz))\n",
    "    zg = np.linspace(0,zmax[0],nz)\n",
    "    zgs = np.linspace(0,1,nz)\n",
    "    tofEz[0,:] = 1/nuz*np.arcsin(zg/zmax[0])\n",
    "    for i in range(1,nE):\n",
    "        zg = np.linspace(0,zmax[i],nz)\n",
    "        h = zg[1]-zg[0]\n",
    "        for j in range(1,nz-1):\n",
    "            tofEz[i,j] = rk4a(Eg[i],tofEz[i,j-1],zg[j-1],h)\n",
    "        lastz = np.sqrt(2.*h/forcefromz(zg[nz-1]))\n",
    "        tofEz[i,nz-1] = tofEz[i,nz-2] + lastz\n",
    "    \n",
    "    Period = 4.*tofEz[:,nz-1]\n",
    "    PeriodfromE = interpolate.interp1d(Eg,Period,fill_value='extrapolate')\n",
    "    theta = np.zeros_like(tofEz)\n",
    "    \n",
    "    for i in range(0,nE):\n",
    "        theta[i,:] = 2.*np.pi*tofEz[i,:]/Period[i]\n",
    "    \n",
    "    zofEt = np.zeros((nE,nt))\n",
    "    thetag = np.linspace(0,np.pi/2,nt)\n",
    "    for i in range(1,nE):\n",
    "        tg = np.linspace(0,Period[i]/4.,nt)\n",
    "        h = tg[1]-tg[0]\n",
    "        for j in range(1,nt):\n",
    "            zofEt[i,j] = rk4b(Eg[i],zofEt[i,j-1],tg[j-1],h)\n",
    "    thetainterp = RegularGridInterpolator((Eg,zgs),theta,bounds_error=False)\n",
    "    zoftinterp = RegularGridInterpolator((Eg,thetag),zofEt,bounds_error=False)\n",
    "    return \n",
    "InterpolatingFunctions(nE,nz,nt)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "58f3522c",
   "metadata": {},
   "outputs": [],
   "source": [
    "def thetafromzw(z,w):\n",
    "    E = 0.5*w**2 + psifromz(np.abs(z))\n",
    "    if E >= E0:\n",
    "        return 0.\n",
    "    zmx = zfrompsi(E)\n",
    "    theta = thetainterp((E,np.abs(z)/zmx))\n",
    "    if z > 0 and w < 0:\n",
    "        return np.pi - theta\n",
    "    if z < 0 and w > 0:\n",
    "        return 2.*np.pi - theta\n",
    "    if z < 0 and w < 0:\n",
    "        return np.pi + theta\n",
    "    return theta\n",
    "\n",
    "def thetafromzw_fast(z,w):\n",
    "    E = 0.5*w**2 + psifromz(np.abs(z))\n",
    "    zmx = zfrompsi(E)\n",
    "    theta = np.pi/2.*np.ones_like(E)\n",
    "    c0b = w!=0\n",
    "    theta[c0b] = thetainterp((E[c0b],np.abs(z[c0b])/zmx[c0b]))\n",
    "    c1 = (z>0) & (w<0)\n",
    "    theta[c1] = np.pi - theta[c1]\n",
    "    c2 = (z<0) & (w>0)\n",
    "    theta[c2] = 2.*np.pi - theta[c2]\n",
    "    c3 = (z<0) & (w<0)\n",
    "    theta[c3] = np.pi + theta[c3]\n",
    "    return theta\n",
    "\n",
    "def wzoftfromEtheta(E,theta):\n",
    "    zsign = 1\n",
    "    wsign = 1\n",
    "    theta = np.mod(theta,2*np.pi)\n",
    "    if theta > np.pi/2. and theta < np.pi:\n",
    "        theta = np.pi - theta\n",
    "        wsign = -1\n",
    "    if theta > np.pi and theta < 3*np.pi/2.:\n",
    "        zsign = -1\n",
    "        wsign = -1\n",
    "        theta = theta - np.pi\n",
    "    if theta > 3.*np.pi/2.:\n",
    "        zsign = -1\n",
    "        theta = 2*np.pi - theta\n",
    "    zoft = zoftinterp((E,theta))*zsign\n",
    "    psi = psifromz(np.abs(zoft))\n",
    "    if (E < psi):\n",
    "        woft = 0.\n",
    "    else:\n",
    "        woft = np.sqrt(2.*(E - psifromz(np.abs(zoft))))*wsign\n",
    "    return zoft,woft\n",
    "\n",
    "def wzoftfromEtheta_fast(E,theta):\n",
    "    zsign = np.ones_like(E)\n",
    "    wsign = np.ones_like(E)\n",
    "    theta = np.mod(theta,2*np.pi)\n",
    "\n",
    "    cnd = (theta>np.pi/2.) & (theta < np.pi)\n",
    "    theta[cnd] = np.pi - theta[cnd]\n",
    "    wsign[cnd] = -1\n",
    "    \n",
    "    cnd = (theta > np.pi) & (theta < 3.*np.pi/2.)\n",
    "    theta[cnd] -= np.pi\n",
    "    zsign[cnd] = -1\n",
    "    wsign[cnd] = -1\n",
    "    \n",
    "    cnd = theta > 3.*np.pi/2.\n",
    "    theta[cnd] = 2.*np.pi - theta[cnd]\n",
    "    zsign[cnd] = -1\n",
    "\n",
    "    zoft = zoftinterp((E,theta))*zsign\n",
    "    psi = psifromz(np.abs(zoft))\n",
    "    cdn = E < psi\n",
    "    woft = np.zeros_like(E)\n",
    "    cnd = E > psi\n",
    "    woft[cnd] = np.sqrt(2.*(E[cnd] - psi[cnd]))*wsign[cnd]\n",
    "    return zoft,woft\n",
    "\n",
    "def wzoftfromEtheta_fastest(E,theta):\n",
    "    zsign = np.ones_like(theta)\n",
    "    wsign = np.ones_like(theta)\n",
    "    theta = np.mod(theta,2*np.pi)\n",
    "\n",
    "    cnd = (theta>np.pi/2.) & (theta < np.pi)\n",
    "    theta[cnd] = np.pi - theta[cnd]\n",
    "    wsign[cnd] = -1\n",
    "    \n",
    "    cnd = (theta > np.pi) & (theta < 3.*np.pi/2.)\n",
    "    theta[cnd] -= np.pi\n",
    "    zsign[cnd] = -1\n",
    "    wsign[cnd] = -1\n",
    "    \n",
    "    cnd = theta > 3.*np.pi/2.\n",
    "    theta[cnd] = 2.*np.pi - theta[cnd]\n",
    "    zsign[cnd] = -1\n",
    "\n",
    "    zoft = zoftinterp((E,theta))*zsign\n",
    "    psi = psifromz(np.abs(zoft))\n",
    "    woft = np.zeros_like(theta)\n",
    "    cnd = E > psi\n",
    "    woft[cnd] = np.sqrt(2.*(E[cnd] - psi[cnd]))*wsign[cnd]\n",
    "    return zoft,woft"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "e278bed3",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.colorbar.Colorbar at 0x7fe7416b45c0>"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWAAAAD8CAYAAABJsn7AAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8QZhcZAAAgAElEQVR4nOydd3hUVfrHP2d6n0lvkELvvUqRKiAq9t67a1v9WVdX3bWtirt2EV3Lir0rKIhUQYqh9xoIpNeZJFMzc35/TIyhJkCSSeB+nuc+t517zhuY+c6573nPe4SUEgUFBQWF5kcVaQMUFBQUTlUUAVZQUFCIEIoAKygoKEQIRYAVFBQUIoQiwAoKCgoRQhFgBQUFhQihCLCCgoJCAxBCOIQQXwohtgohtgghhh50f4oQYr0QYq0QIlMIMbzeOpU4YAUFBYX6EUJ8APwqpXxHCKEDTFLK8jr3LUCVlFIKIXoBn0spuxytTk3TmqygoKDQ+hFC2ICRwLUAUko/4K9bRkpZWefUDNTbu21WAY6NjZXp6enN2aSCgkIrZdWqVcVSyrgTqWPC2GRZUuKrv611pZsAb51L06WU0+uctwOKgPeEEL2BVcDdUsqquvUIIc4DngXigcn1tdusApyenk5mZmZzNqmgoNBKEULsPdE6SpzJZK6tX3OEEF4p5YCjFNEA/YA7pZQrhBAvAw8Bf69bSEr5DfCNEGIk8CQw7mjtKoNwChEhFKpkUdZAXl0/mi7/fpYbr3w90iYpKByN/cB+KeWKmvMvCQvyYZFSLgbaCyFij1apIsAKESEUcpKm3U93Sx6h2Gp2FJbX/5CCQoSQUuYD+4QQnWsujQU21y0jhOgghBA1x/0AHVBytHqVQTgFBQWFhnEn8FFNBMRu4DohxK0AUsppwAXA1UKIAOABLpH1hJkpAqygoKDQAKSUa4GD/cTT6tx/DnjuWOpUXBAKCgoKEUIRYAUFBYUIoQjwSYyUAYLBo44BKCgoRBBFgE9SpJQUFl9DYcl1SFkdaXNOCgJ+5d9RoXFRBuFOUoQQmM0XU1x6G+WuF4iyPxxpk1o1Po+f/5v8PGMuGsz5t42PtDkKDSRQvYu8wvMjbcYRUXrAJzEW07lYTJfjrHgVj3dJpM1ptUgpefW+j9i5PpuU9gmRNkfhJELpAZ/kRDuexOtfQXHZ3SQnzEetskfapFbH7BlL+OWzZVxx/1kMPqNXpM1ROAa0mvYkxX/dgJKiyW05HEoP+CRHpTIRF/0awWABpeWPRNqcOrSONKhZm/fz5sOf0vf0rlx+31mRNkfhJEMR4FMAva4PDts9VLm/oso9M9LmHERkeh4NwVPp5enr38JsM/LAmzegVitfF4XGRflEnSLYrXeh0/ampPwBgsGiSJvTKnj9wU/I3V3IQ2/dSFS8LdLmKJyEKAJ8iiCEltjoVwiF3JSU/y3S5rR4Fn69kl8+W8Zl906m94ijLmqgoHDcKAJ8CqHTdsJhuxe3ZyZVnlmRNqfFUrCvhFfv+4guA9px+X315tRWUDhuFAE+xbBbb0On7UFp2d8IhpQUkAcTDIZ44bZ3CQVDPDjtBtQadaRNUjiJUQT4FEMILTFRLxIMlVBW/mSkzWlxfPPmL2xcvoO/PHcZSekntBqOgkK9KHHApyB6XS9slltwVb6BxXwJBv2gSJvUIti3I48Pnv2WoZN6M+6SofU/oNDicQeyWJt3ZaTNOCJKD/gUxWG7F7U6mZLyh5AyEGlzIk4wGOLfd32A3qjjzqlXUrOwgYJCk6L0gE9RVCoz0Y6nKCq5Hlflu9itt0TapIjy7Vvz2PL7bh548waiE5TZgicLJm0GfZJmNKDkR01uy+FQesCnMCbDRIyGsZS7plIdzI+0OREjN6uQD575liETezP6QsUdo9B8KAJ8CiOEINrxFFIGKHM+FWlzIoKUktcf/ASNRs0dL1yuuB4UmhVFgE9xtJp07NabqHJ/hc+/JtLmNDuLvvmdVfM3cc0j5xKbFBVpcxROMRQBVsBuvQuVKo7S8sepZxHXk4pKp5u3Hv2cjn3SOOv6UZE2R+EURBFgBVQqK1H2B/H5f8ftaWnJepqOD575FmdxBXdNvVJJtKMQEZRPnQIAFtOlaLVdKXM+hZS+SJvT5OzetJ9Z7y3irOtH0bFPWqTNUWgFCCH2CCE2CCHWCiEyj1JuoBAiKIS4sL46FQFuJKr8O9lYcBsVvs2RNuW4EEJNtP0xqoPZuCo/iLQ5TYqUkml/+xSLw8RVD54TaXMUWhejpZR9pJQDDndTCKEGngPmNKQyJQ64kfAEsnD6Mlmddy5xpkmkOe7ErOsQabOOCaNhFAb9CJwVL2M1X45KZYm0SU3C0pmrWb90O3c8fznWKHOkzTlusncWUFZUQe+hretz1py4/NnM3n97czZ5J/AVMLAhhZUecCMRax7P4JR5pNpvp9SzmMzcyWwtegBvdU6kTTsmouwPEwqV4qp8O9KmNAl+b4C3H/+S9K7JTLp6RKTNOS6ytubyzJ0fcuukF5n+zPen1MBpExIrhMiss918mDIS+FkIsepw94UQKcB5wLSGNqr0gBsRjdpGRtTdtLFdRbbzbXJcH1JYNYtk2xWk2W9Dq275YU56XV+Mhgk4K97EarkWtarl23wsfDt9HgXZJTz79T2tLtPZ3u35zHhlLktmr8dkMXDxraM599oRSuzyUbDpUpnY5vUGlHyj+EhuhToMk1LmCiHigblCiK1SysV17r8EPCilDDb0/0QR4CZAq46mffSDpNiuZm/5q+S4/kdB5dek2m8lxXoVKpU+0iYelSj7g+QWjMVV8QZR9pa0jtyJ4Sqt5LOXfmLQ+J70Hdk10uY0mP27C/nw5Z9ZPGsdRrOey+4Yx3nXjcBqN0XatFMKKWVuzb5QCPENMAioK8ADgE9rxDcWOFMIUS2l/PZIdSoC3IQYNEl0jn2GFNs1ZJW9wO6y58mt+Jj2UQ8RYxrfYnsuOm1XzMZzcVX+F5vlFtTq2Eib1Ch89tJPuCu8XP/Y+ZE2pUEU5ZXz0Stzmft1Jjq9hktuG8P514/E1or91q0VIYQZUEkpK2qOzwD+WbeMlDKjTvn3gZlHE19QBLhZsOg60zPhHco8S9lZ+gybiu7AYRhCh+hHMes6Rdq8w2K33UOV51tcldOJsrf+JYwK95fw/X8XMPaSIaR3TYm0OUelwunmi7cW8t0HvxIKSc65ahiX3DYGR8zJOSjaSkgAvqnpNGmAj6WUs4UQtwJIKRvs962LIsDNSJRxGAOSvyO34lP2lL9CZu4U2tiuIc1xB5oWFnGg03bEZDwbV+V72Kx/Qa1yRNqkE2LGCzNBwtUPtdyws+pAkFmfLOOjV+ZS6fQwZkpfrvrrBBLaREfatFMeKeVuoPdhrh9WeKWU1zakXkWAmxkhNKTYriTePJmsshfZ73qXwqqZdIj+O7GmM1qUW8JhvRu353sqKv+Lw/Z/kTbnuNm3I59fPvmNKTePJb5NTKTNOSwrF27hnWdnsm9XIX1O68CND51F+24tu6eucOIoAhwhtOooOsU+RaL1InaUPMbmojuJMY6hQ8xjGDTJkTYPAJ2uG0bDhBpf8K2oVK3T9/jx1JloDVouuXtipE05hNw9xbz19PesXLCFlIw4Hp92LYPHdmtRP8QKTUeD4oCFEPcIITYJITYKIT4RQhiEENFCiLlCiB01+5MrXqmZsOl70y/pK9pFPUSZdxmZOZPJdX2ClKFImwaA3XonoVAZFVUfRtqU42LfjjwWfv0759wwGkecLdLm1OLzBvjwpTncMmkqG1bu5oaHJvPmrHsZMq67Ir6nEPUKcE1w8V3AACllD0ANXAo8BMyTUnYE5tWcKxwHQmhoa7+egcmzsOp7s6P0cdblX40nkB1p0zDo+2PQD8NVOR0p/ZE255j5+MUf0Rm1XHD7GZE2pZbMRVu57cwX+fi1Xxg+qRdv/3w/F944Cq1OeSE91Wjo/7gGMAohAoAJyAUeBkbV3P8AWAg82Mj2nVIYtG3olfAe+ZVfsqv0X6zKnUL76IdJtFwU0V6RzXIbhSVXUuX+Hou53vwiLYb9OwtY9PVKzv/LeByx1kibg7O0iulPf8/871bTpl0cz354C32UacRNSokvhw92t9wonnp7wFLKHGAqkA3kAU4p5c9AgpQyr6ZMHhB/uOeFEDf/Mb2vqKio8Sw/SRFCkGS9iAEpM7Hqe7K95FE2Ft6MP1gcMZuMhtFoNR1xVb7Vqqa9fvqfH9HqNVzwl8j2fqWULPxhDTdPeIFFs9Zy2R3jeP2HexXxVai/B1zj250CZADlwBdCiAav8yylnA5MBxgwYEDr+fZGGIMmiV4J75NbMYPdZS+QmXM2XeKeJ9rY/PkLhFBhs9xMSfn9eH3LMBpOa3YbjpWCfSXM/3IFU24aQ1R85Hy/5SWVvPbY1yyds4HOvVO5+5kLyeicFDF7TjVi9Clc0+6Zestdy7PNYM2hNGQQbhyQJaUskuH1y78GTgMKhBBJADX7wqYz89RECBUptqvpl/QVWnU0GwpuYFfps4Qi4Is1my9ApYrGVTm92ds+Hr5+cy5CwPm3jYuYDb/N3cgtE6eyYv5mrrtvEi9+frsivgoH0BABzgaGCCFMIuyIHAtsAb4Hrqkpcw3wXdOYqGDWdaJf0lckWy9nv+s91uVfhbc6r1ltUAkjVvM1eLw/Ewjsbta2jxVXaSWzZyxh9AWDiUtp/kkMXrefVx79kidv+4D4ZAevfvdXLr51jLLqhsIhNMQHvAL4ElgNbKh5ZjrwL2C8EGIHML7mXKGJUKsMdIx5gq5xL1Hl386q3CmUuhfX/2AjYrVcC6ipqGrZCdtnvrcIn9vPBbePb/a2d27K4Y5z/sPsz1Zy4c2j+PcXd5DeKbHZ7VBoHTQoCkJK+Tjw+EGXfYR7wwrNSLz5TCy6rmwuvIsNhTeR4biXtvabmyVKQqOOx2ScTGXVZzhsD6JStbxsXH5vgO/fmc/AcT3I6Nam2dqVUjLro2W89fT32KMtPPu/m5VE6Qr1orwTtUJM2gz6Jn1GnGkSWeUvsrnoboKhqmZp22a5lpB0UuU5apKnBtA047HzvlhOeVEF5/+l+Xq/VRVenrlzBq8/8Q19h3Xk9R/uUcRXoUEoAtxKUatMdI37D+2iHqTY/TNr8y/HV53f5O3qdYPRajpTUfm/Jm/rWJFS8u1b82jfsy19RnRpljazdxZwz4Wv8tvPG7ju/jN5Yvp12KNb55RtheZHEeBWjBCCtvYb6BH/Fp5ANqvzLsTlW9fkbVotV+MPrMPnX9ukbR0r637dxt6tuUy5eWyzuGSWztnAXy94FVdZFc98cDMX3zIalUr5Sik0HGXu40lAjOl0+iZ9xsbCW1mXfyVd4/5DrKnpwq8spgspcz5FReWH6KP7NFk7x8r378zHFm1m1HkNWg/xuJFS8vFrvzDj5Z/p3DuVR167irik1p2u82SlwJvP1K2RifFtCCftz/V253cUeTYSktWRNqVZMOs60TfpS8zaTmwqvIPcik+brC2VyobZdB5Vnm8IhSqarJ1joWBfCctnr2PiVSPQGbRN1o7X4+fZu2Yw4+WfGXtef57/+FZFfBWOm5OyB+wLulhW+BwAGmEgztCTBFMfEo19iTV0Ry2a7gsaSXTqaHonfsjmorvZUfIYvupc0h33NMnruNV0BZVVH1Pl+R6r+YpGr/9YmfX+IgDOuu70JmujrLiCJ25+jx0b9nPDg5O54MbTlcxlLZwEQyL3dXm43nL3E5l8ESelAOvVNi7OmEmBZ23ttrYkvMy6RhiIM/YkydifRNMAYvSdUImT559BrTLRI/5NdpQ8QbZzGtUhFx2iH0OIxn3Z0en6otV0orLq04gLsN8XYM6MJQyZ2LvJEq5n7yzgsRv/S3lxJY+9eQ1DxnVvknZaElJK9u0pZuOavWxcm43dYeKWe1teTuXWzMmjPAdh1ESTbh1DunUMEO4VF3jWkO9ZTZ57FatLpkEJaFVmEo19STINItk0AJs2rdX3aoTQ0DHmSdQqG/td71AdctE59l+ohK4R2xBYzJdR5vwH/sB2dNrIrW3363ercJZUctYNo5qk/k2rsnjipvfQaNU89/FtdO7VtknaiTTBYIisHQWsX72Hjav3snHNXpzlbgDsUWZGjusWYQtPPk5aAT4YvdpGquV0Ui3hV1RPdWmNGGeS585kX9USAMyaBFJMQ0g2DyHJOACdunWGFAkhaBd1P1q1g6yyqYSkj65x/2lUETabzqfM+RSV7i+IjuDy9T/971eSM+KbZKn5lQu38MwdHxKbaOfp9286qdZnC4VC7N1VxLrMLNb+nsWG1XuorPACkJQSxaDhnejRN5XufdJokxbT6jsmLZFTRoAPxqiJJsM6jgxrOFqgIpBDrvt3cqtWkFU5l+2u7xCoiTf2JMU0hDbmYTh07VrVh1AIQar9ZtTCyM7SJ9lceDfd4l9uNBHWqOMxGsZQVfUFUbaHEELdKPUeC/t25LNx+Q6uf+z8Rv+/+eWbTP7z0Be065LEk+/eeFKsSpyfW8bq5btYs3I36zL34CwLT+BJSoli+Jhu9B6QQc/+acQl2CNs6anBKSvAB2PVptDZnkJn+7mEZDWFng3kuleQ417G6pJprC6ZhlmTQBvzcFLNI0gw9W01g3kptqsAFTtL/8Gmwr/QPf6NRhNhi+liirxz8foWYzSMbpQ6j4U5Hy1BrVEx7pKhjVrvj58u59VHv6LPaR149PVrMFsNjVp/c+Fx+1iXuYfMZTtZtWwnuftKAYiJszLgtA70GZBB74EZJCiRHBFBEeDDoBIaEk19STT1pR+34q4uYn/VMvZXLWGnaybbnF+hVZlpYzqNVMvppJgHo23hC1am2K5AJbRsL3m0pif8CqpG+AExGcejUkVRWfX5CQnw8UxMDvir+eWzZQw+oxfRjdhj++a9X5n+9PcMGt2VR167Cp2+dfzQwp8DZyt+3U7msp1sWrOXQCCI3qCl94AMplwymH5D2tM2PbZVvc21FET4NS8TyJFSnnXQvVGEs0Jm1Vz6Wkr5z6PVpwhwAzBp4uhkP4dO9nOoDnnJdf/Ovqpf2V+1hKzKuaiFjmTTENIto2ljHt5i/cZJ1osJSR87S59ka9H9dI178YTdBkLoMRvPodL9GaFQJSpV872mr/h5PeVFFUy8qvGS1H8xfQHvPv8jwyb05IF/X45O3/K/ItWBIBvW7GX5oq2s+HU7eTllAKS1j2fKpYPpP7QDPfqmoVPWnGsM7iacjvdIWf5/PViYj4byP3KMaFQGUi0jSLWMICSDFHrXk125iL2VC9hXtRi10JFiOo106xjamoejUbWsV9cU21WEpJ/dZc+hKtbTOfbZEw5RM5vOp6LqA9ye2c26ZtycGUuITXLQf0zjhIR98+5i3n3+R0ad3Yf7XrgUtab5fdoNxeP2kfnbTn5buJWVS7ZTWeFFp9fQZ2A7Lrx6GIOGdyI+UfHj5ngKeWjdK41SlxCiDTAZeBq4tzHqVAT4BFAJNYnGviQa+zIw9i6KvJvIqpjL3soFZFctRCOMpFpG0s46gSTTQFQRGKQ6HG3tNxCUbvaWv4pWHUX76BNb0FqvG4BanUKV59tjFuDjzYlWnFfGqvmbuOSeMxsl0fk37y5m+jM/MHxirxYrvu4qH8sXb+PXXzaRuWwnfl81NruJoad34bRRXeg3pD0GY+NFuZxixAohMuucT69ZTq0uLwEPAEdb4XWoEGId4YWL75NSbjpao4oANxJCqIg39iTe2JOBcXdT6FnH7oqf2Vu5gN0VczCqY2lvm0h76yQc+oxIm0ua/Q4CwTL2u95Fq44h1X7TcdclhAqz6TxcFdMIBktQq5tmMkRdFny5klBIMu7iISdc10+frmD6Mz8wbEJPHvzP5S1KfL0eP78v3cHCnzey4tftBPzVxMRZmXRuf4aN6UqPPqktyt6WRooxnn/1vqvecs9xd7GUcsCR7gshzgIKpZSrany9h2M1kCalrBRCnAl8C3Q8WruKADcBKqEm0dSPRFM/Bsfdy/6qpex0zWJT2SdsLJtBnKE7HWxnkWEdF7HBOyEEHaIfJRAqI6vsBbQqB0nWi467PovxXFwVr+H2zMJqubre8ieaDXjeF8vp0j+DlPYJJ1TPwplrefXvXzHg9C489NIVaLSRF7NgMMTa37OY/+M6li7YgsftJyrGwpnn9Wfk+O50691WybrW/AwDzqkRVgNgE0LMkFLWLlAspXTVOf5RCPGGECJWSnnEJc0VAW5i1CodadbRpFlH46kuZXfFHHa4ZrKs8Dkyi1+lnXUCnexTiNY3/0wyIVR0iX2e6qCL7SWPYdAkE2Ucdlx1abXd0Go6UOn+tkECfADHqMa7N+5jz+Yc/vLcZcf24EGsXLCFqfd9QvcB6Tzy2lURF9/srCJ+mbWOX2aupaSoArPFwOln9GD0xF707JemrCkXQaSUDwMPQ220w311xbfmeiJQIKWUQohBhJOdlRytXkWAmxGjJpruUZfRzXEpRd6NbHd+x07XLLY5vyHO0IMu9gtIs4xGrWo+P55KaOkW/zJr8y5lU+Gd9En6GIvu2JOZCyEwm86j3DWV6mAeGnXTrf4774sVqDUqTj/3iG+M9bJlzV6eufND2nVJ5onp10fMd+px+1j080Zmf7uaLRv2o1IJBg7ryG33TWLwiE6tKgTuVEQIcSuAlHIacCFwmxCiGvAAl0opj9q9UAQ4Aggh/vQXB+9il+sntjm/5teCf/B78at0cVxAZ/t5GNTNExyvUVnokfA2a/IuZkPBTfRL+hK95thf7c3Gcyl3vUCV+3vs1luawNLw6/nCr1YycFxP7DFHGws5Mvuzinji5neJjrfxz//eEJFJFnt2FvDDF78z78d1eNx+UjPiuOmvZzBmUi+iY4/v71JoHqSUC4GFNcfT6lx/DXjtWOpSBDjC6NU2ukVdQlfHReS6f2dL+eesLXmb9aUf0N46ge5Rl2HXpTe5HQZNEj0T3mZN3qVsKryd3okzUB9jCJ1W2w6tthtuz6wmE+B1v26lJL+cWy66+LieLylw8uh1bwOCp5p5enEgUM2SeVv4/vMVbF63D61Ow+nju3PmBQPo1qutMjHiFEQR4BaCECpSzINJMQ+m3L+HLWWfs6viR3a4fqCteQQ9o68hztC02agsui50jX2eTUV3sL3kEbrETj1mUTAbJ9e4IQrQqE9sgOxwzPt8OWabkSETeh/zs16Pn3/c8j6uMjf/mnELyemxjW7f4XCVu5n55e/88MXvlBZXkNw2mpvvmcD4s/pgc7S8laUVmg9FgFsgDl06QxMeoE/MjWxzfs2W8i/Yt+9XkkwD6RV1DYmmfk3Wdqz5DNID97Cn/D+YtO1Jc/zlmJ43GSdT7noBt+cnbJZrG9U2vzfAsp/WMvzsfse86kUoFOLF+z9j56YcHn/rWjr1bPqUkvv3FvPVR8uYN3MdPl+AAad14N7HptB/aHslikEBUAS4RWPURNMn5ka6R13GtvJv2FT+KXNy7iDB2Jc+0Tc0mRCn2m/FHdjFnvKXsOi6EmNqeI4HraYTGk173J4fG12AV83fhLvCy8hzj33Nt/em/sSS2eu56eGzGDymad8ktm/O4bP3l7B0/hY0WjVjJ/XivMuHkN6h8d8IFFo3igC3ArQqMz2ir6Sr4yK2u75nQ+mHzMm5g0Rjf/rF3EKcsUejtieEoFPMU1T5t7O1+AH6JX2FUZva4GfNxjNxVrzR6JMyFn2biS3aTJ8RnY/puV++yeTL6Qs564qhnHf9yEaz52A2rc3mk3cX8/vSHZgtBi65bjjnXTYER3TrT2PZWtlbVcytK96OtBlHRBHgVoRapaer4yI62s5hu/NbNpR9wI/7b6aNeRj9Ym4jSt+uEdsy0D3+NVbnXcCmwtvpm/QZalXD/JUm42ScFa/i9s7Far60Uezxun0sn7OO0ecPQqNt+Md227psXnnkK3oPac+tf5/SJANdG9fs5YM357N+1R7sUWauu30sZ188CLOlZeUBUWh5KALcCtGo9HSLuoSO9rPZWv4lG8s+4ofsq+loO5veMddj0sQ1SjtGbSpd4/7NhoKb2F7y9wYPyum0vVCrU8Kz4hpJgDPnbcRb5WPkeQ2P/S0tdPHkX/5HdLyVh1+5qtGn7G7duJ//TVvAqmU7iY6xcOv/TWTSef2VfAwtiDRzLNMG1z/N/i1ubgZrDkUR4FaMVmWiZ/TVdLRPYX3pu2wr/4ZdFbPpEXUlPaKuaJRMbNHGEaQ77mJP+Us4DINJstYf/hV2Q0zGVfk+oZALlepwmfuObfrb4m9XYY+10uu0hs0Y9Puq+cet71NV4eHFz27HHt14U76zs4p4/415LJ2/BbvDxI13j+fsiwYpwqtwzLRIAa4OBdColBlADcWgtjMo7h66Oi5mVfGbrCv9LztdM+kfezvplrEn/Nqdar+Fcu9KdpY+iVXfq0Ez5UzGSbgqp+PxLsJsOvvohevRYm+VjxVz1zP+kqEN7sW+86+ZbF+/j0ffuJp2XZMb9Ex9lJdW8r9pC/jpm1UYjDquvnU0510+FJNZ3yj1K5x6tEgBnrHnMQq8Wdi1cdi0cdh1sdi1cdi18Th08di18Vg1UY2+1Hprx6pNYVTSU+R71vB70csszn+M7cZvGRR3D1H69sddrxBqusa9yKrcKWwqvIP+SV+jUR8pH3UYvW4AKlUUbu/P9QtwPaz4eT0+t58RUxrmfpj/3Wp++HAp5103gmFn9DyhtgF83gBf/G8pX364FJ+vmrMvGsQVN52OPaplJt5XaD20SAHu7RhNgTcDZ6AYZ6CQHM82PMGKA8qohAa7JhabLg7HQeIc3se1mPy7zU2isS+T2/6XHa4fWFM8jR+yr6Vb1KX0ib7huN0SOnUM3eJeYV3+lewo/Qdd4148ankhNBgNY/F45yFl8IRW3lg6cw2OOCs9hh41sx8AWVtzeeWRL+kxsB3XPzD5uNuE8PI+SxdsYfq/51CQV86wMV257vZxtG2mCRytGSkl5eVuCgtdFBW6wvuiCoqKXBQXV/L8C5cqK3TQQgW4b/QZh1zzBz04A0WUB4pw+gtwBopqBfS80XcAACAASURBVDqrcj2u6hLqvssKVNi1cUTpEonSJRClSyJal1SzT0SnNjbjX9T8qISazvZzSbOMZnXxG2wq+4g9FfMYFHcPqZbjW8LHbuhHmuN29pS/TLTxdBIs5xy1vMlwBlXuL/H5MzHoBx90t2E+YL83wO+/bOD08wbWmw3MU+Xj6TtnYLYZefiVE0stuXd3Ia/9axbrV+0hvX08z027lj4DI5/HuaVQWemlsNBFYYGLoiIXhYVhcS0qqqgV3EAgeMAzWq2a2DgrcbFWPB6/IsC0UAE+HDq1kTh1KnGGw8ejBkOBWkEu9xdQ9sfen8dW1wrcQecB5c0aB1G6RKJ1SUTrkonRJ4f3uuSTSpwNajunJTxMO9tEVhROZUHeg6RbxjI47l4Mmqhjri/VfgulniXsKHkcm77PUeODjYZRgBa3Z+5hBLhhrFm8BU+Vj2Fn9a237OuPf03e3mKe/fAWouOO7iI5El6PnxnTF/L1R8swmvXc8eBkzjy//ymX9Nzj8VOQ7yQ3t5y8vDLy853k5znJz3dSUOCkqsp3QHmVShAbayUuzkrHTokMG96J+HgbcfE24uOsxMXbcDhMSr6Lg2g1AlwfapWWaH0S0frDp0H0Bd2U+vMo8+dR6s+v3WdVrmd99YIDylo1McToU4jTtyVW35ZYfRviDG0xqx2t9gOUaOzL2akfsLFsButK3iXPncnAuLtoZ514TH+TEJpaf/Dmorvpm/TZEZe4V6msGPRD8XjnAI8el92/zVqLyWKg94ijD/zN+WIl875dzZV3jafX4OPzdy9fvI03nv+RgrxyJk7px3V3jsNxkvp5QyFJSUkFOTll5OWWk5dXHt7nh4/Ly9wHlDcadSQm2klItNOzVxsSEuwkJNiJT7ARF2cjOtqs5Cs+Dk4aAa4PvdpEkrE9ScZDv5yBkI9Sfy4lvlxKfDmU+HMo9u1nXfl8/CFPbTmD2kKcvi1x+lTi9G2JN6QRb0jHrGkdix+qhIZe0dfS1jyCZYXPs6TgSfZWLmBo/EMYNdENrsegSaZz7LNsKvwLe8tfJyPqniOWNRnGU+r8O4HqLLSaw7/CH8kZEQyGWD5nHYPO6HXUvLi7Nufw+uPf0HdYRy69fVyD/44/KC+t5NV/zWLJvM2kZsQx9Z3r6dk37ZjraYlUVHjIzi5hX3Yp2dkl5OSUsn9fKbm55fj91bXlVCpBfLyNpCQHQ4d2JCnJTlJyFMnJDpKSHNhsxlbZ+ciqLOGqxR9E2owj0iABFkI4gHeAHoS/L9cD24DPgHRgD3CxlLKsSaxsYrQqPQmGDBIMBwqElJKK6hKKfPso9u2n2LuPIl82W1y/sbrOoKBFE0WCIZ0EQwaJhgwSDO2I0Se32EHAKH17JrZ5gy3ln7O65C2+23sFQ+LvI906tsF1xJrGkWA5n2zndGJMY7DpD5+dzGg8A5x/x+2Zg916a+11KUP1trF5xU6cxRWcdmafI5bx+wJMvf9TLHYjD/z78mPqhUkpmf/Tet56cTZut59rbx/LhVedhvYYZtq1BEIhSWGhk717isnOLmVfdgnZ+0rYt6/kgJ6sRqMiOSWKNm2iGTioHSkpUSSnRJGU5CAhwa70YCNAQz9pLwOzpZQXCiF0gAn4GzBPSvkvIcRDwEPAg01kZ0QQQmDTxmLTxtLe8qcPUkpJVXU5hb69FHj3UOjdQ4E3ixUl3xOU4V6FRuhIMKSTZGxPoqE9ycaOxBtSW4woq4Sa7lGXkWIawtKCp1mU/3f2VS1hcNz/oVM3LHdBh+hHKPesYEvR/9E/+Vs0qkOf02pS0Wq7HiLAf3LkXtXSWWvQ6jUMGHvkXBfvPv8je7bl8493rj+m3L4lRS7+/c/vyPxtJ116tOGex6aQ3j6+wc9HCqfTza6dhezeXUjW7iKysgrZu7cErzdQW8ZuN9K2bQxDh3akbdtoUtNiSE2NITHRccqJbIYlhg9HXlNvuRlc2/TGHIZ6BVgIYQNGQthCKaUf8AshpgCjaop9QDhD/EklwEdCCIFFG4VFG0U7y5+9s6Cspti3j3zPbvK9u8nz7GZD+SIyQz8BYVFOMrYnxdiJFFNn2hg7Y9PGRvTVzqHPYFLbaawv/YD1pe9T4FnLiMQnSDDWn29Xo7LSJe551uVfxa7SZ+gc+8xhy5kM43FWvH6UWXGHIqXkt1lr6DeqG6YjrFixYv5mvvtgCVOuHc6gUV0bXO+inzfy2nOz8Hur+cv9kzjrokEtTphCIUlOTik7dxSwa1dYcHftLKS4+M83L0eUiXYZ8Zw5uTdpabGkpceSmhqD3a7kGG4tNKQH3A4oAt4TQvQGVgF3AwlSyjwAKWWeEOKw3QchxM0QnmidmtqwjFqtFbXQ1LoyehN+nZcyRKk/nzzPDnI8O8lxb+P30h9ZXvIdEHZfpBg709bclbamLiQZOjT7LECV0NAn5gZSzEP4Nf8J5uy/nV7R19Ir+lpU4ugfEYdhIG3tN7LPOZ048ySijYeGuBkNo3BWvILHtwSz8cyaq0cPQ9uxdi+F+0u58sHDh7qVFDiZev+ntOuazPX3n3nYMgfjcrp5+ekfWDJvM527p3D/P89vETG9Ukry8srZujWPrVty2bYtj107C/F4/ACo1SpS02Lo3SeVDh0SaNc+nnbt4oluxOnVCpGhIQKsAfoBd0opVwghXibsbmgQUsrpwHSAAQMGnOhq5K0OIVTE6MNhbj0cpwPhkLkC3x5y3NvZ797Gfs9WtlUsB8K95DamzqSZe5Bm6kGKqRNaVfNMdY0zdOfs1PdZUfhv1pW+S557FSOT/om5nuQ+6fY7KXHPY3vxowxImXWIK0KvG4AQVjze+XUEuC6HvgGsnLsBIQSDxh86k01Kyat//xq/N8DDr1zZoIUr16zczdTHv6G8tIob7hrPBVeeFrFeb0WFh61b8tiyJZctW3LYuiUPlys82KvVqunQMYEzJvSgU6ckOnRMIDU1RomZPUlpyP/qfmC/lHJFzfmXhAW4QAiRVNP7TQIKm8rIkw21SkuysSPJxo4MjAnP1qoMlLHPvYVs9yb2Vm1kUeGngEQtNKQYO5Nu7kmGpTdtjJ1QN2EPWasyMzzx7ySbBrGs8Dl+yL6G4QmP0MZ85OXqVSo9nWOeZU3+pewseZIucc8dcF8ILUbDCDzeBUgpa1wuR/8tXvHzejr3z8BxmAUq53y+khXzN3PTw2fRJuPoPw5+fzXvvfYLX3+0jDZpMbz0/o10bKTcEA2lIN/J+vXZbFi/n40b97N3bzEAQkBqaiynDetIly7JdOmaREZGHJpTLOb4VKZeAZZS5gsh9gkhOksptwFjgc012zXAv2r23zWppSc5Fm0UXe2n0dV+GgDeYCXZ7i3srdrInsoNLC76jMVFn6JVGUg396S9pS/tLf2I1iU1iQ+5nW0CMYbOLMp7nHm599Mj6kr6xtxyxEFEm6EPqfbbyHa+ToxpDHHmCQfcNxrG4Pb8SKB6GzrtnzG9h5Phkrxydqzdy7WPnHvIvZw9RUx76jt6D+3AudcdfUZfTnYJzzz8BTu35nH2xYO46e4z0B/jUkbHipSSvNxy1q/fx9o1e1m3PpvCAhcAZrOebt1TGDO2G926pdC5SxJmJZHPKU1D32vuBD6qiYDYDVwHqIDPhRA3ANnARU1j4qmJQW2hk3Ugnazh5Xc8wUr2Vm1gd+U6dlWsZkfF7wA4tAm0t/alg2UAGZZe6BohBeUf2HXpTG47nZVFL7OxbAbF3s2MTPwHRs3hV7lIc/yFUs98dpY+RZTxNDSqP3uvRn14WSOPd36NAB8UhlbnN2Tl3A0ADJ7Q64Aiweogz9/7CVqdhv97/pKjrqs278d1vPLMTDRaNY9PvZTTRjdskO54KC2tZFVmFqtX72Xtmr0UFoYF1+Ew0at3KpdcMpiePduSnhHX4gb7FBqGEMIALAb0hHXzSynl44cpNwp4CdACxVLK049Wb4MEWEq5FjhcKqqGB44qnBBGtYUutqF0sQ0FoNSXy67KteyqXM2G8kWsKp2NWmhJN/eki20InayDsGobPrniSKhVeoYmPECcsTvLC6fyffY1jE56lnjjob5ZldDSMeafrMm7hN1lU+kU84/aexpNMlptVzze+ditfy70ebge8PLZ64hvG0N615QDrn/z/q9sX7+Ph16+grgkx2Ht9Xr8vPnCT8z+bjU9+6Xx4FMXEJfQuBNl/P5qNm3cz8qVu8n8PYvdu8PeN5vNSJ++aVx2+VB69U4lLS2mVU5eUDgsPmCMlLJSCKEFlgghfpJSLv+jQM18iTeAiVLK7CMFJtRF8ey3UqL1yUTrkxkYcybVoQDZ7k3sqMhke8VKZuW+wSzeINnYgc7WIXSxDSXOcGKrAHewTSZG35WFeQ8zJ+cOBsX+lU72cw8RGJu+Nym2q8lxvU+caQJRxtNq7xkNY3FVTCMUqgB5eB+w1+1j7a9bmHDF8APqzt5ZwIf/mcPQcd0ZeebhQ+Ryskt48oHP2LOzkMtuGMlVN49qtBwOBflOVqzYxYoVu1i7Zi9ebwCNRkWPnm258aZR9B+QQYcOCahUiuCejEgpJVBZc6qt2Q7+EF8OfC2lzK55pt5xMUWATwI0Ki3tLH1oZ+nDGYk3UOTLZptrBdsqVrKgcAYLCmcQq29LN9swutmHE3+EhEb1EaVvx6S201mS/w+WF71AoXc9p8U/hPqgKI0Mxz2UeRaztfgBBib/WJs72GQYh6viNTzehWg0f6aWrPspXrNwCz5PgKF1Zr/5fdU8d8/HGEx67vjn+YftVf76yyb+/c/v0GjUPPnKFQw8rf7UlUdDSsnOnQUs+XU7y37bwa5d4e9SUpKDCRN7MmBAO/r2S8OorILRotntKuWSOR81Sl0inFN1FdABeL1OYMIfdAK0QoiFgBV4WUr5v6PVqQjwSYYQoiZHRRoj4i/GFShmq2s5W5y/1Q7kxevT6GofRnf7cGL1bY6pfoPaztjkqawv/YC1pW9TGcjn9KQnMWn+jKdVq4x0iX2B1XkXssf5Gh2i/wb8maTd452P1fJHTo4DxXTpj2uw2E30rJP79/Np89m9JZfH37qO6PgDJ3IEq4O898Y8vvhgKV16tOGRf11E/BHcE/URDIZYv34fS5eERTc/34lKJejeow233DaGIUM60LZttOJWODmJFUJk1jmfXhNCW4uUMgj0qXE1fCOE6CGl3FiniAboT9g1awSWCSGWSym3H6lRRYBPcmzaWAbFnMWgmLOoDJSx2bWUzc4lLCr8hEWFH5NoaEcPx+n0tI/Eqm3YEvJCqOgdcx02XVt+K3iGmdnXcXrSUwfMnrPqe5JkuYgc14ckmM/Fqu+GEOpwdjTfYqyWG4EDe7/BYIgVc9Yz6IyetSsf791RwGfT5jPq7D4MGdvtADvKSip59m9fsi4zi8kXDOC2+ycdcx6HYDDEmtV7WLhwK78t3Y7T6UGn09CvfzpXXDmMYcM7KjPLWjHtbNF8NuGKest9zpXFUsoGLbkipSyv6eVOBOoK8H7CA29VQJUQYjHQG1AEWCEc6vaHGFcEStjsXMoG52J+yX+Pefkf0M7Shx72kXS1DW1QTuQM6zgcugwW5v2NuTl3MyLhcdKso/+8H3U/xe75bC95tCZtpRaDfmRNONruAysTsHPdXirKqhg4LjzAF6wO8sojX2A067nl0SkHFN+xJZcn/u8TXOVu7vvHeYw/68gJew7mj57uwgVb+HXxVpxODyaTjqFDOzB8RGcGDmqnuBYUDkAIEQcEasTXCIwDnjuo2HfAa0IIDaADBgP/OVq9igCfoli1MQyOPYfBsedQ4stlXfl8NpQv5Lucl/gx90262k+jt2MM6eaeR117L0rfnklt32J+7v0szH+EHr4rauKFNWjVdjrGPMbmorvYU/4K7aL+D6MhHJXj9S4+sCIJmfM2IYSg7+nhkLFPXp/H5tV7uX/qpQck2pn7w1peefYHbA4TL713I+07Hz4H9AHVS8m2bXnM+2UTCxdsobS0CoNBy5ChHRg9uiuDBrdXZpspHI0k4IMaP7AK+FxKOVMIcSuAlHKalHKLEGI2sJ5wnOU7B7koDiEin7igDBKSITRCo/jTWgAx+mTGJFzJ6Pgr2OfewvryBWxyLmF9+QKidUn0iRpHT/so7LrDzzozqB1MSHmdlcUvs7HsIyoCuYxIeAy1Sk+ceSKJngvY7/wvSZYLMWrT0ahT8fqWHFJP5vyNdOyThiPWStbWXD55/RfGntefMef2B8I917dfmsM3Hy+n94AM/vbshTiij54BraDAyfz5m5nz03r27StFq1UzeEh7xozpxuAhHTA08cQMhZMDKeV64JBlWaSU0w46fwF4oaH1RkSAV5dl8vbuNxAIdCodWpXugL1OaNGp9GhV2vB53Xsqfe21Azf9EY+1Ki0qZQXlehFCkGruRqq5GxOSbmSraxmrSmczv+BDFhR8RHtLP/pFj6ejdSDqg5L0qFU6hsbfj03blsziV6gM5DEq6Rks2kQyHPdSVDWbnaVP0yP+LQyGkVRWzQBqotEkhIRg26osLrt3MqFQiNef+Bazzcgtj4aT8bjK3Tzzty9Ys2I35146mJvvmXDEEDOPx8+ihVuZM3s969fvA6BHjzZcdMlgRo7sjNV68iw5dTIQCkkCgWr8gSBmk/6UCuWLiACnGNtwbsqFBEJ+/HW2A899VFZXhI+ln0AogC/kIxDyH1ebdYVZXyvQNedq/QHX9CpD7TW9So9BbcCoNmFUGw/Ya1Qn7yurVqWnp2MUPR2jKPPns7bsF9aW/cLn2c9i1UTTL3oifRxjD+kVd4+6FKs2hSUF/2Tmvus5I+VlovUdSXfcxa6yZyl2/4xJf/qfAlwnCiIUkgwY14O5X2ayKTOLvz57EVa7iT27Cnns7o8oLank3semMGFKv0PslVKybWseM2euZcH8zXi9Adq0jeb6G0Yyekw3kpOPff27U5Hq6iAebwCvL4DXG8DjC+DxhM89Xj8+XzX+QDV+fxC/vxqfv+Y8ED7/Yx8IBPEHau7Xngdrnw1U/1G+murqP2dFfv/h7Thsp86gZ0QUJNmYQrIxpf6Ch0FKSUAGasX6D1H2h/z4gj780o8/6MMvA/hDPvzBsJj7Qr7weY2Q+4M+/CE/ldWVlPpLaus6FpHXqnSYagQ5vA9vJo2p9tykNmGsOTepTZg05tp72mZOO3m8ROkSGZ1wJafHX8aOilVkls5iUeHHLCr8hA6WfvSPnkBH68DaPBGplhFM1r3Dzzl3MXv/bQxPeJy2tqvIr/yGHSWP0yfx/YNaECDAFm3GaDPx1tPf02NgO8ZfMIDli7fx3KNfYTBoefGd6+nc/cDPTVFRBT/PWc+c2RvIySlDr9cwZmx3Jk3qRbfuKSeti0tKic9fjdvjx+Px4/EGwsd/7GuOPd4AHo8ft9dfe/yHwHo8/kMEtq4YNhS1SqDTadBpNeG9To1Oq0Gv06DVqtHpNFgthvCxVoNOq0arVdfc1/x5XRe+dioh5BFmJDUFAwYMkJmZmfUXjDAhGarthXuDXrwhL55qN56gB0/IU3McPncH3biDNefVda9VEZTBo7bzh4AfKM5mTJoDRd2kNmPWWLBozNi0diwaa8RdKuFe8TzWlM2lsroUuzaOQTFn0zdqPAZ1OE9tVaCABXkPU+LbSr+YW2lvHc7q3AuIMg7H7P8OCLDJG8vdv15K4ueCKRmJ7N3voqTAyctf38XcH9fxv2kL6NAlicenXlob3yulZO2avXz11e+sWL6LUEjSu08q48f3YMTIzlgsjZcPo7Gprg7irPDgqvBS5fbhdvtxe/xUecL7PzZPneMqt/9PEa0jsqFQw767apXAaNRh0GsxGXUYDVoMBi1GQ/j4j3ODXovRqMOo/+N+zV7/532DQVsrrH8IqKaJ8lsIIVY1NDTsSDRUcxqjrePh1Pq5aSAqocKgNmBQG7Bpjy+PwB89dXeNWLuDbtzVVbXHVXWO3cEq3NVuygPl5HlyawVdHiFlowoVNq0Nu9ZRs9mx1ezDmwNbzbFW1TThVOFe8RWMjL+E7a6VrCj5gbn577KgYAZdbacxIGYSbYxdmNjmTX4reIbVJdPwBV0kW69gn+tt7Kb+VPuXU+vuE+BIjmb+z1u465kL+ei/i5n93WrGTOrFXx89B71BS0G+kx9/XMcvczeSn+/E4TBxyaVDOPPM3iSnNL+LIRSSVLl9lLs8OF1uyp0enBV1jl3h83Knu/a48qDl3A+HTqvGaNRhqrPZbUYS421hAa1z3WjQ/nlc55rB8IfY6tBp1Sftm0B97C4v5ZLvPo20GUdEEeAmQgiBTujQ6XQ4OPaZWSEZwhfy4a4OC3RVdRWV1RW4qp04/U6cgXKcgXLK/KXsqcqiotp1WME2qI3YNDYsGgtGtQmzxoxFY8WsMWPV2GrE245DG41D50B9jGvWqYWmNo1mrmcna8t+YX35AjY4F5JgyGB43EUMS3gEndrGpvKPSTL2xqSykud3YQxpKK0OD4gJlWDpL5tp0z6en2auY9umHC6/YSRX3jKKtWuz+eLzlWT+Ho4d7t8/g2uvG8Hpo7o2WuiYx+uvEUkvFTVCWVnlo6LSW9tjDYtreHNVhLfgEXqhOq0au82Ew2bEbjeSnOjAbjXisBuxWcObxazHZNRiMuoPEFutVskHfKqguCBOEoIySEXAhTNQjuuPfbULV8CJK+CkqroqLOQ1Yu4Jug+pQ4WKaF0M8YYE4vUJJBgSidPHE6uPw6GNwqhu2NLk/qCHDc5FrCj5nmLffhzaBLrbRxCjVbGhdDrxOhMGGRbTXb5Ynl5yFknfqrBsK8WeGovXG+DGeydQXull0aKtZO0uIibWwuTJfZg4qRcJx5jdLBSSlLvcFBS5arf8Ahd5hU7yC53kF7pwe47s99doVNisRuw2I3arEZvVgMNmqj3/Q1Rrr9mMGA3aU7bX2VgoLgiFVoNaqHHoonDoGvYqHpTBcI864KQ8UE65v4wSfzFFvkIKvYUsr/oNb9BzSBsWjRWLxlLjk7Zi09iwaW01vego7Fo7Mfo4+kVNoG/UeLa4lrG27Bd+K/4aSYh0Y1cKA1tJUBvRCw+V1QaQgqBGhcphJiCgTY8UXn5tLgDde7Thr/dMZMLEnrW9XZ8vQGm5mzKnG6fLXdMj9VJR6aWiqmZfGe69lpRVUVxaccjgksmoIynBTmK8nb49UomJtuCwhwXVajFgtRiwmPVYLQZFTBWaDEWAT1HUQl3rQ25L2iH3pZRUVldQ5CukyFeIM+CksrqCiuoKKqsrqaquJMezn60BF+5g1SHPG9RG4vXxtDG2JcU4hI7WseR7NrGjchmBoBWp16KSFRRWW5FBkDqBId6Ks8qHrqyK8y8aRN/+6bh9AbJzSnj2lZ/Yl1tGXoGTikrvYf8mIcBs0tcKqNWsp2fXZOJirMTFWEmIs5EQF95bLQZFVBUijiLACodFCIFVa8OqtdHO0uGoZatD1TW+6XLKA2UU+4op8ReT781jo2sDv5X8OetNIHFoDPhCAotaRbY7GhlQ47eqKPEGUTm05HrdfDp7NZ/OXl1jCyTE2UlNiaJbpyTiYqxEOUxEO8xhH6st7AI41YL4FVo/igArnDAalYZoXQzRusNnUyvzl7O2bAMbXdvY786lyFeMN+hGK0JsK4uFgIqAReAJakgwm0mJs9ElNZ4e7ZPISI2hTVIU+gasfKyg0NpQBFih0akOBdnrzmWLK4u1ZdtZ79xBVXXYnxyvj6bMb6HMp8MT0FLqNCNCAmkQBHzg10k27Mlnzc5ctIs30LtTMoN7pjGwexodU+OaLOZUQSESKAKscEIEQtXsqtzPtoo97KnKZU9VHlmVOQRkNRAW3GGxvWljTGZtaS7z87egElrKPTp8ATXVHg1qIKiTmKO0FDrdpLa1M6xrOtqQisxN2bz+2RJgCQadhi4ZCXTNSKBjahz9u7YlMdZ2VPsUFFoyigArNBgpJUW+MrZX7GV7RTbbKvawvSIbfygAgE1rJt2UzFkpI+lkSaWjNZV4fRRz8tbzwubvCRJiQHRH5uzPIl7nYL/LA351OBmPGrQaLTqNBrNBx6eL1zG0WxqvPHQBMiRZtWU/m3blsXFnHl/PW4cvEJ5lmBJvp2+XNvTt3IZenZJpm+BQBtcUWg2KACscFiklJf5ydlbuJ6syh+0V2Wyv2Et5oAIAjVDTztKGSUnD6GbLoIstgxid/QDxW12axUNrPmOLK4ce9rZc324cD6+aSVtTDLsKK+lqS2S3txy/DBJjMRFjNLM7q5ihndI4d3hPpn6+kCmPvce1ZwzkinH9mDC0CwDBUIisnBJ+37SPNVv38evqXcxcvAkAh9VIj/ZJ9OyYTM+OSXRvl4hB8R+fsmSVlnH5p59H2owjogiwAgBOfwW7Kvezs3Jfbe+21O+qvd/GGE//qK50sqXSyZpGhjn5iMmEir0uXts+hx9z1xBvsPN4zwvpaGnDpYvexao10N6QSLZqD1ZhoI3VTlZ5GcM6pvHD6q1cMqQHXy/biETy+aNX8ep3S3nj/9s77/CoqvSPf06SSTLJJJn03hskgYQSSui9iFIEBMGu2Ndd+1bddf3prn1tiCKKKFgARaSj9BogECAkpBHSe+/J+f0xASkpk57A/TzPPDNz75lz35PynXPPecvPB9h89Bx/WzSRAX6uGBoY4Oduj5+7PQunDqS+XpKcnkd0fAanzqdzOj6DfVG6QA9DA4Gvux3Bvs7089MJszJLVugpKJFwNxm19XWkV2RzoTyT5LJ0EktTSSxNI7e68HIbV7UDARY6ofW38MDL3AW1oUkzveqoqK3mu5SDrEj4jZr6OhZ5j+R+3/FU1tUy77fPKK+tZnnEYmZu+oo5PiHsS7hIqIMTW0+e55GhQ1iz/xSj/b0ItrXnnV/28YdpI3howhAOnr3AK6u2N/Ro2AAAIABJREFUk1lQwvQhfXhqzijsrZpPxF5UWkF0fAanz2dwJiGDM4mZlDVEu1lpTAnycaKPt6Pu2csBe2uNIso9DCUSTqFXU1BdTFJpGkll6Q0bZOmklGdS25ClzQAD3M0cCdH64atxw1fjho+5Gxaq1uVjlVKyJSOK985tIr+6jNEOffljn+m4mdlSVlvNIwdWk1FRzMpRd7M7LZmquloW+ofy7ckzzA4IwtFCQ0ZJCbPC+rLm6Cn+/PQY4jJyeX/LfnwdbRkf4sval+5h+ZYjfLXjGL+eiOfB6UO5a+IgVE0kZbfSqBkZ5sPIMB9AF46clJZHdLxuhhyTlMXh6AvUN0xA7LTm9PV2JMDTgUBPBwK8HHCytVBEWaFTUQS4l1Mv68mvLiK1PJvUimwulmeRUpZBSnnm5fVaAFtjK7zNXRlg3Qcvcxc8zZ1wN3PCuJ05iaMLU/gwdivHC5IItnLjvwMW099aF1lXXVfLk4e+42R+Gu8OnUuotSvP7t3MYHs3NEYm1EuJl5UWdysrUouKWTIhnK8OR7ExOpaX503iQk4Bz636haUPzibcz50nZo5gZkQw767bywc/7WfzkXM8O38sQ/t4tGinQcNShK+7HbPG9QegorKG8yk5nEvO4kxiJrHJ2eyPSrosypbmJvh7OBDo5UCApz0BHg54Oltj1IToKyi0FkWAewlFNaWklmeRWp5NWkU2qRVZZFTkklmZd9kLAUBtaIKHmRPhNsF4mjvjY+6Kt8YVS5V5h9qTVVHIO+c28WvWaWyMzXkhaCaz3MMxbMhTLKXk+cgf2Z+dyOuDZjLFtS9rzp8ksTifZ8eMJr4gHwAvK2s8tFr2JiUT4GhHmJszXxw8xsLB/fnowdnc99F3PLliA18+Pp9AF3vc7bW89fCt7IlO5D9rfuPR99YyrK8nf144Hnf71mWdU5uq6B/gQv8Al8vHKqtqOH8xh/MXcoi9kE3chWx+2BFFdYPXhZGhAV4uNvi62eHjZou3qy1eLja42lspwqzQahQB7iHU1teRX11EdmU+mZV5ZFXmkVGZS0ZFLukVORTX/p5vwUgY4qK2x1XtwCCbIJxNbXFTO+Jq5nCdJ0JHU1pTyReJu1hz4QACWOI3gTu9RmJm9PsasZSSt87sZHPaWZ4NmcBsz1Bq6uv4IPoAYXYuTPMI5KPjhwEIsLHDQ2tFdlkZlTU1/HF8BPeuXMv6k2dZMLg/nyy5nYXvfcMzKzey8ok7sNHolkdG9/NhaB8Pvt9zimUbDzL/lZUsnjCIe6eEY27a9hzIpiYq+vm50M/vd1Gura0jOSOf+JRcElJzOZ+Sw8m4NLYePHe5jaGhAe6OWrxcbPB21Qmzt4sNHs7WmBorXhgKjaMIcBegS2xTTlZlPllV+WRX5pFVmU9edRF5VYXkVRWRX11E/RX5fAUCOxMtLmp7IuxCcTNzxN3MEVe1Aw6mNpdnml1FZV0N3144wKqkvRTXVDDVJYxH/CfirL4++9rbZ37l07gDLPAexIP+EQBsSDpLamkRL4dPRAhBQmE+zuYWaIyN8dTqZq4phUUM9Xann4sjn++PZN7AEBytNLx51y0s+WQtDyz9gRWPzkNrrsshbKIyYvGEgUweFMC7a/ewfMsR1u8/zeO3RXBbRDCGBh3zMzIyMrzsdXElZRXVJKXlkZJZQHJ6PsnpeSSm5rH3eMLlPMFCgKONBR5O1rg7WePqYIWbgxYXByuc7S3RqFve3FS4cVEEuJ3UyTqKqkspqCmmoLqEvKoi8qp1oppbVUhOVQHZVflU1F1dCUFtaIKdiRZbYy2h1o7Ym1jjYGKNvYk1jmpbHEyse0TNuDpZz7aMk3wct53MykIi7AJ4NGAygZYujbb/JjGSZXH7ucN7EC+HTUcIgZSSZWeOEKi1Z7ybLrFPQmE+PlqdeHtZ656TCwoIsLfjgRGD+eP3v/BrbCKT+vox0NuVDx6YxePLf+RPX25k2ZI5V22+OWg1/N8D07lzwkDe/mE3r3y9g+92n+TpuWMID3TvtJ+NudqYED9nQvycrzpeXVPLxcxCktLzSE7L52JWASmZBWw/dI7iaypiWJqb4GxvhbOdJa4OVrjaa3F1tMLF3gonWwuMVcq/aE9ACOEOrAScgHpgmZTyvWvaPAcsanhrBPQF7KWU+U31q/x2G6GyrpqC6mLyqovIryqisKaEoppSimpKKb78XEZhTQklNY2XDrJSaS7PYPtr/XE0tcXB1AYnUxscTGzRGOmX3Ly7kFKyIzOaT+N3klyWQ6ClCy/1m8sgW58mP/PjhZO8ErWZsU7+vBQ27fL49qQnEVuYw5sjbsGgQZATC/OZExAMgIdWl2A9pbAIgIl9/HCxsuTLQ8eZ1Fcn2MP8PfjX/Mm8+M1m/vHdNv69YMp1M9wQLyeWPzOfbZFxvPfjXh5+9wdGBHvx2G0R9PVw7PCfUVMYq4wub/hdS3FZJWlZhaTnFJOeW0RGTjHpOUUkpeVx4GTS5bVm0M2e7bQanO0scbS1wNHGAnsbDQ42GuytNdhrNdhqzZv0BFHoUGqBZ6SUx4UQFsAxIcR2KeXZSw2klG8AbwAIIW4F/tSc+MJNIMD1sp6y2gpKa8sprimnpLaMkpoyimvLKK4po7imlMKaUoqqSyioKaGwuoTyuuvzzRog0KjMsFJpsFJpcDNzJETli1ZlgZWxBTbGllgbW2JrbIW1sUWPmL22BSklB3Lj+OT8Ds4Vp+GrceS1sIWMcwxuthDolrSzvHjsJ4bZe/P2kNuvWiJZeuYQDmoNt3kFAZBTXkZJdfXlGbClqSnWalMuFOp8kY0MDVg8NIz/bttDbGYOgU66W/9bBvYhvaCY/23ej7mJMX+dM/66LzEhBFPCAxkT6sua307w5fZIFr/+DbcOC+bRW4fjaG3RoT+v1mJpboqljxN9fZyuO1dfL8ktLCUtRyfMadk6oc7KKyEmMZNdkfHU1F5f6FVrocZOa46d1hxbrQY7rTn21ubYas2x12qws9Zga2WmzKbbgZQyA8hoeF0ihIgBXIGzTXxkIbC6pX57xW9EV26nnOLaMkobRLS4ppzS2jJKasopr6ukvLaSsroKymp/f5TWVlBeV9lMcUuBhcpcJ6IqDX4ad6yNLdCqdGJqZ2KFjbEVWmMLNEZmXb7u2pVIKdmXc44VCbs4XXQRF7U1/+g3l+kuYS1WYD6YncizR9cTZuPGx8MXoDb6/cvnYOYFDmam8I/wCRgb6mZq8YW6SYGP1uZyOw+tlpTC34NB5oQF8/5vB/h0fyRv3j7t8vGHJgyhpKKKFbsisbUw49HJwxu1ydTYiHunhHP76P58vuUI3/x6gi1Hz3H7qP7cPzUcW8uO9QrpCAwMBA42FjjYWDAg8PrzUkqKSivJzi8hp6CU3MIycvJLyS0qI7ewjNyCUhJS88gvKmu0Vp2VxlQn0lbm2FiZYWNljrWlGq2FGVoLNdYWaqw0aqwsTLEwM70hcisn5RZw14rvO7RPIYQXMAA43MR5M2Aq8ERLfXWbABdUFxNVEEtZXSXlDWJZWltBWW15w+tySmrLKa0pp+ya0jhXYoDAzEiNmaEpZkammBuqsTOxxtPcGY2RWcNDjYXKXPdsZI6lyhwLlTkWRmbdXt69u9EJbyzL4ncQW5yOs6mWvwTPZobrQIwMWr61PZKTzCMH1+CtseWTiIVXiS/Aeyf346DWcKd/2OVjiY0IsKdWy/H09MvvtWamLB4Sxmf7I3lszFB87H5v+6dbRpJfWs5H2w5hb6lh7rB+TdpnoTbhqdmjmDc6lOWbD/Pd7ih+PHCaheMGcPfEQVia99wS9tcihEBroUZroSbA06HJdvX1koKScvIKy8gpKNU9N7zOLyojr6ici3HpFJZUUFFV02gfBkJgqTFFa6HGUmOqE2aNKZbmv7+2svj9vbWlGq1G3Ztd8eyEEFeGzC2TUi67tpEQQgOsBf4opSy+9nwDtwL7W1p+gG4U4LTybN6M/erye2MDFWaGpjrBVKnRGlvgbuaIxshMJ5hGOtG0NDJrEE9zLFRmqA1NbnoRbQu19XXszDzNl0m7iS/JxFVtwz/6zWWqc6hewgtwPO8iDx9YjauZli9G3oWVsfqq88eyUzmUlcLfB0/A9AphTijIR21khLPm9+UAD60VG8/FUl1Xd3mmfO/wQaw8fILP9x/j3zMnXW4rhOCleRPJLSnnX2t3YKIy4tZBfZu11cXWkr8vnsTdkwazdONBPt9yhO92n+TO8QNYOG4AVr1IiFvCwEBga6Wb6TYn1KALRiksraCwuJyCkgqKSisovFQBurSCotJKikoryMwt5lxSFsVllVRV1zbZn7naGK1Fg0Br1Fia60pDWWpMsTQzxaLhvYWZCZqGh42lWaclTPK2s+ar++a12G7V/eS2FIoshFChE9+vpZTrmmm6AD2WH6AVAiyEMAQigTQp5QwhhA3wLeAFJAPzpZQF+vbnZ+HBJ4P/ipmRGo2Rut0RWQr6UVlXw8a0Y6xK2kt6RQHe5vatFl6As4UZPLT/GxzUFnwx8i5sTa+/pf8w+iDWJmoW+odedTyxMB9vrQ0GV6zfemi11EtJWlEx3ja6tWFbjRm3Dwjh+2PRPDluOI6Wv+d/UBka8u69t/L4Zz/ytzVbMTcxZnyIb4t2ezpa89oD07lvSjifbDzIsl8OsWrHMRaOG8BdvWxG3BGoTVWoTVU4tyKvcmV1DUWllRQ3iHNRSSWFJRUUlJTrBPuyeFeQkllAcWklpRVVNJV25vE7RnL3jCEdNKLOQeg2G5YDMVLKt5tpZwWMARbr029rZsBPATHApd/Ui8BOKeXrQogXG96/oG9npobGuJl13c70zU5uVQnrUg6z9uJhCqrLCLFy56k+0xnj0LfVdxDRBek8sG8VFioTvhh5Fw7q6ze2zhfm8mtaAn8MHYmZ6urAiITCfAY4Xu3G9rsvcOFlAQa4b/hA1kSeYtWRKJ6ZOPKqz5iqjHj//pk8sPR7Xvh6Ex89MItwP/3czgLc7HnrkduIT8vl082HWb7lCKt/O8Hto/qzeOLAFpP93MyYGqswtVHhaKP/hmZ9vaS0oorSsipKyqsoKdOJckl5FX28eoUOjADuAqKFEFENx/4CeABIKZc2HJsNbJNSXl+pthH0EmAhhBtwC/Aq8HTD4ZnA2IbXXwK7aIUAK3QNccXprLlwgC3pJ6mVdYywD+Qu79EMsPZqkxtcdEE69+79Cq2xmi9H3Y2zmVWj7d6K2oO5kTF3Bw686nhlbQ1pJcXMDQy56rintU6AL1yxEQfgbqNlUl8/1hw9xcOjhqAxuVrMzUxUfHD/LB5Y+j2PLf+RDx+YxRA9RRjAz9WO/zx4Cw9OG8oXW4/y9c7jrNkVxbTwPtwzeTDeTjYtd6LQIgYGQucB0kvvMKSU+4AW/2GklF8AX+jbr75Tn3eB59E5IF/CscE145KLRqOLTUKIJUKISCFEZE5Ojr52KbSDmvpadmRG8/DhZSw+8AE7MqOZ7R7O96Oe5p1B9zDQxrtN4numIIMH93+N1ljNqtH34GbeeO6F03mZbEmJ46HgIdiYXp1ZLamoEMnVG3AAtmZmmKlUV3lCXOLBEYMpqarimyNR150DsLUw4/NH5+FmY8WTK37idEpmq8fm72rHq/dPY/0/72VWRAjbImOZ+68veXrpBo7FpdKVaVsVbh5anAELIWYA2VLKY0KIsa29QMNO4jLQ5eZstYUKepNZUci6i0fYkBpJfnUpzmprngqcxq1ug7FUqVvuoBkicy+w5MBqrFRqVoxc3OTMF+Ddk/uwNDbh/r7X72nEF+QB4Gd9tQALIfDUarlQcL0A93N1YpSfFysOHmfRkDDMTa7P9WCjMeOTJXO4+8NvefjTdXz84Gz6ezpf164l3O21/HnheB6ZMYzVv0Xx/Z6T7DqZQKCbPXeOH8DkwYGYKP60Ch2EPjPgEcBtQohkYA0wXgixCsgSQjgDNDxnd5qVCk1SW1/Hrqyz/DHyC2bufoOVibsJtnLjnUH3sG70MyzyHtUB4pvCQ/u/wVFtyeox9+Ghafq2/HReJjtS43mgbziWxtffbiYU5CMAb6vrc0h4WGtJbkSAAR4bM5SC8gq+Oxbd5LUdrDQsf2QuVmamPPzpOqLbMBO+hLWFGY/dFsGm/3uQvy2aSE1dHS+t3Mb0v3zGRxsOkJlf0nInCgot0OJXuZTyz8CfARpmwM9KKRcLId4A7gFeb3j+qRPtVLiGuOIMNqYdY2vGSQqqy3AwseR+37Hc5ja40QQ5bWV35nmeOvwDTmpLVo66G3vT5jen3o8+gIXKhHsbmf2CbgPOzcIKtep6rxdPrZZf4xOoq6+/Lsx4gLsLQ73c+fzAMRYNCcXYqPE/XVcbKz5/dB73ffw9Dy9bx7IlcwjxuD7qTF/UxirmjOzH7BEhHIm9yJrfTrB8y2E+33KEkSHezB3dn+FBnh2W+Efh5qI991KvA98JIR4AUoCWne0U2kVuZTFbM06xKf0E50syUAlDRjn05RbXgQy382+VG5k+bEo9w3NH1xNo5cgnEQtbFN8z+VlsTYnjD/0jsGpk9gu6JYhLIcjX4mmtpaa+nvTiEty11y9xPDwqnPu/WsePJ2OYP6jp4AsnrQWfPzKX+z7+noeWreWjB2YxwNu1WdtbQgjB0D4eDO3jQXpeEev2nebH/afZE52Ik40FM4cHMzMiBKdWeAYodD7JOQXc91HHRsJ1JK0SYCnlLnTeDkgp84AJHW+SwpUUVpexK+ssWzNOcjw/CYkk2MqNZ/veymTnULTGrSsfpC/fJ5/gH8c3MtDWnU8iFqJRtZw28Y0Tu9Eam/JgUOM+nfVSklRUQIRr4xUsvK7whGhMgIf7eBDk7MBn+44yOywIlWHTXzjO1pZ88dh8HvpkLQ8vW8f7989kqH/LlTP0wcXWiidmjuDhW4ax62QC6/dH88kvh1i26RBDAj2YMSyI8WF+qJVqzAotoOwm9EAKq8vZmx3D9sxTHM1LoE7W42FmxwO+45js3B8vTfPRTe1BSsmH5/bwfsxuRjr48v6weZgZtZzg/HBWCrvSEvnzwHGNrv0CXCwuorK2lgCb67OEwe++wMkFBYz08rzuvBCCJ8cO59HVP7E+6myzs2DQzYRXPDqPh5at5fHlP/LefbcxItCrxbHoi8rIkEmDApg0KIC03CI2HjrLxkNn+fsXW3jNRMX4MD9uGdqXwYHuyhJFN+Flb82Kx1q+Of/i8S4wphEUAe4hZFQUsDf7HLuyznCiIJk6WY+L2prFXqOY6NyPAAvnTk9fWSfr+b+TW1mVeJTZHqG8MnAGKj2WNaSUvHliDw5qDff0Gdhku7j8XAD8rW0bPe+o0aBWGTXqCXGJsQHehLo6sXTPYWaFBmHcQu4BO0tzPn90Hks+WcsTn//E/y2YyrTGMt20E1c7Kx6eMZyHpg/jRHwavxyOYcfxODYejsHW0oxJAwOYPDiA/t4uN0SSG4WOQRHgbqJe1hNTlMb+nFj2ZMcQV5IBgJe5PXd7j2asYzB9LF26LGdweW01zxxdx68ZcdzvP5znQybqfe29GckczU7llSGTr8r5cC3nL7ugNS7Al1zRkguajmgXQvDE2OE89PV61p04zYLw0CbbXsLaXM3nj87jyRU/8cI3myiprGL+8P4tfq4tGBgIBgW4MSjAjefvGMe+04lsjYxl3b5o1uyKws7KnEkD/ZkwwJ9QXxdlZnyTowhwF1JYXcbh3HgO5sZxKDeO/OoyDBD003rwZOBURjsE4Wne+O15Z5JbWcojB9dwpiCDv4VO5S5f/ePy66Xkrag9uJhZcod/82J4viAPZ3MLLE2aXk/2srYmJrv5gJ2Rfp6EujqxbN9R5gwIaXEWDLqsaJ88NIenV27klbU7ySsp45FJwzr1C87U2IiJAwOYODCA0ooq9p1OYvvx86zdG83q36KwsTBjTH8fxoT6MiTQA1Nj5d/xZkP5jXciVXU1RBemcCQvnkO554ktzkAisVKZMdTOj5H2fRhmF9BpG2n6EFeUzSMH15BXVcoHw+YzwaV1t+c/J53lZG4Gb0RMv5zFrMlr5efib9P47PcSPjY2bD8ff1VWtGu5ahYcdYYFg/WbzZqojHj3nlt5+YcdfLTtEOkFJbw0dyJGhp0/C9WoTZga3oep4X0orahi/5lkfouKZ9uxONbvP42pyohhQZ6MDPFmVIg39lolF8XNgCLAHUhNfS0xRWkcy0/iWH4iJwuSqaqvxVAYEKJ1Z4nfBIba+dPXyrVHJHf/LSOOp4+uw9zImK9G3UN/m9a5alXW1fLfE7sJsnbgdt/mN8Tq6uuJL8hnuGvzeRq8baypk5KLhUX42jYd8DHSz5MB7s58tPsQs0KDMNUzOk1lZMi/75iMi7UFS7cfprCsgv8smoZZI9F1nYVGbcKUwYFMGRxIdU0tx86nsftUAnuiE9l1MgGAQDd7IoK9GB7kSaiPi1J26AZFEeB2UFFbzemii5zIT+JEQTKnCy9SVa9LcO2ncWK2+1DCbX0ZYOOFxqjnJCGRUrL8/EHePL2DIK0zHw+/A0e1/ukIL7Eq9jhpZcX8Z/j0q1JLNkZKcRFVdU17QFzCpyETWmJ+frMCLITgmYkjWbzie1YdPsGDI8P1tlsIweNTIrCzMOe1H3/jrg++5cMHZuGk7XofXmOVEcODPBke5MkLd4wjIT2PvacTOXDmAl9tP8aKrUcxNTZikL8bQ/t6MiTQHT8XO2Uj7wZBEWA9kVKSVVlEdGEK0YUpnCpMIbY4nTpZj0AQYOnMLPfBDLT2ZoCNN1rjnlfyBnSbbX85toHNaWeZ6hrE64NmXlfFQh+Kqyv54NQBRjl7M9LFq8X2sQ0eEAHWzQuwd0OF5KT8llNLD/Z0Y4y/N5/uO8odg/tjYdq6Eu93RITibqvlma82suh/q/nggVn0de08F7+WEELg52qHn6sd900ZQmlFFZFxqRw+l8LhmAu8/cNuAKw1agYHujPYX7fZ5+1k06MLvCo0jSLATVBaU8nZ4lRiitI4XXiRM0UXya3Sxf+bGqoIsnTjLu/RhFl70k/rgUU78y10BRdK83ni0HfEF+fwbMgEHvSPaPM/7kfRhyisruSFgWP0an++oMEFrYU1YEtTU+zMzEgsaLGaCwBPjY9gzidf8/mBYzw1PkKvz1xJRKAnXz5+B48v/5G73l/Dy/MnMWNg89U1ugqN2oSxob6MDdUlms/ML+FIbApHzqUQGZfK9mNxgE6Qw/xcGeDnygBfFwLc7ZsNUrmZuJBVwENv3yCRcDcqpbWVxBVncK44jZgi3SOlPPfyeXczW8JtfQm2cqef1gN/C6cOD/vtbLalxfDnYxswFIJPR9zJSMeWq0c0RVJxPstjjjDXtx8htvrlWYjNz8XNwhJzVctrrT62NiTm6VdcJcjZgWnBAXx58DiLh4Rhq2n9hmaAsx1rnrqTZ77ayJ+/2UJiVj5PTInocbf5TjYW3DY8mNuGByOlJDW3iMjYi5yITyMqIZ3fouIBnfdFiJcT/X1cCPVxJsTbGWtNz58g3IzcVAIspSS7qpj4kkzOF2cQW5JOXHEGF8vzLrdxMLGkr5Ub010HEGTlRl9LV6y60UuhvVTX1/H26Z2siD9Ef2sX3h06F1ezxvP46surkb9iYmjE83rOfgHi8nLpY2OvV1sfa2u2xJ1HSqnXDP3JscPZdvY8H+w6yEsz2hYdb2thxqdLbufV9b/y6c4jnE3N4rU7p2Ft3jOFSwiBu70Wd3sts0fqNkBzCkuJSkjnRHwaJxPT+XLb0cvVkd3srejn5UyQpyPBXo4EujugNr7xQ6U9Ha359OmWI+E+e6YLjGmEG1aAK+tqSCrNJqEkk7iSTOJLMjhfkklRTfnlNi5qawIsnZnuOoA+lq4EWrpgZ3LjJFO5UJrPn46s5UxhBot9wnmh3ySMDdv3K9+XnsyO1HheGDgWB7V+rlLVdXUkFhUw0ctPr/Y+tjYUVlaSX16BrXnLX34+9jYsCA9l9dGTLBoShp9D88scTaEyMuSluRMJdnfktfW7uOOdr3nvvtu6dV24NdhrNZdDowEqqmo4eyGL6OQMTidlcux8KpuPngPA0EDg42xLsKcTfT0c6OvpiJ+LneKL3MX0+p92VV0NF8pySSrNJqksm8TSLBJLskktz6Me3be/iYEKPwtHxjkG42/hhF/Dozes27YFKSUbLkbzctQmVMKAD4bOZ5Jrn3b3W1dfz78jd+KusWo02XpTJBTmU1tfTx9b/WbAvjY674fEgny9BBjgiTHD2HAyhje27+WTRbP0tu1ahBDMG9afIFcHnvriZxa/v4bnbh3DHRH9e91Gl9pEdTkq7xI5RaWcTc7idHImZ1Oy+O1kPD8eOA3oRNnbyYYAN3sC3R0IcLMnwM1eWb7oRHqVAMcVp5NYmk1iaTZJpTqxTSvPvyy0BgjczW3xs3BksnN//Cyc8LVwws3Mpkf43XYFBVXlvBT1C1vTYhho685b4XNwaaZ6RWtYGXucc4U5fDRmFiatmEnH5uki2/rY6hfld8n9LCEvn3A3txZa67A2V/PI6CG8sX0vBxNTGO7Tvsxnwe5OfPenRfx1zVZeXf8rR+JT+Of8yVioW+dp0dOwt9IwJlTDmIaNPSklGfklxKRkcS4lm9jUHCLjUtl05NzlzzhoNQS42ePvakeAqz1+rrZ4OForG30dQK8S4L+d/JbkshwMhQHuZrb4WzgxxTkUb40D3hoH3M1sMTG88de1mmJvVjx/OfYzBVVlPBM8ngcCIjrsiye7vJS3ovYw2sWbaR6ti5Y7l5+LysCg0SoYjeFiaYmpkREJefp5Qlxi8ZAwvj4SxRvb9vL9koXtzrNgozHjw/tnsXLPMd7dtI+zb6/itTuntju3cE9CCIGLrSUutpZMGOB/+XhBaQVxqTnEXswmLjWOSJHjAAAdoElEQVSHuLRcDp29QG29riykkaEBXk42+Dnb4uNii5+LHb4utrjYWir5LVpB7xLgkNvRqExwN7NFZdCrTO9UiqsreS16G+suROFrYcfS4QsItm59PbTmePXYr1TX1fHPIZNafSt+Li8HX2tbvWdMBkLgbWNNQn7rBNhEZcTTE0fy7NrNfH8sWq9EPS3aYiC4d+xgwrxcePGbzdz70fcsmTiEhycO65IQ5u7CWqO+nID+EtU1tSRnFRCfnkt8Wi4JGXmcSspgS2Ts5TamKiO8nGx4ctZIhgddn1JU4Wp6lYr1t+6YhNo3Er9mxPLPqM3kVJbwSOBIHuszulXLA/pwMPMCPyWd5Q/9I/C2bH2Z9rO52Yx0a90/o7+tLcfS0lt9rVtCAvnuWDTv/HqAqcGBaM06JgIxzMuFH55ezGs/7mLp9sPsO5fMqwum4OPYtg2/3oixyujyuvCVlFVWk5SZT3x6LonpeSRk5GFmevPeibaGG/cr/AYnq6KEJw99x6MHv8VCZcKaMffzp+DxHS6+VXW1/OPwdtw0VjwWMrzVn88tLyO7vIwgu9Z5EvjZ2pJWXExZdXWrPieE4K/TxlFaWcX/fjvQqs+2hMbUhFcXTOHNu24hNa+Iee98zRe7IqlruC2/WTE3NSbEy4lZESE8PXcMHz45h1Afl+42q8MRQnwuhMgWQpxu4ryVEOJnIcRJIcQZIcR9LfWpCHAvo7a+npXxh5m+/SN2Z8bzdPB41o9f0upEOvryUfRBzhfltpjrtynONmzABdm2VoAbPCFauQwBEOhox4LwUNZEniI2s/nUlm1hSmgA65+7mxGBXry1cS93f/At8Zm5LX9QobfzBTC1mfOPA2ellKHAWOAtIUSzkUe9agniZicy9wL/OrmF2KIsRjr48PewaXhpOu8WOK4wh49OH2SWdzDj3NoWOXcmNwuAIDv9XNAu4WurG9f53Dz6ObW+qvGTY4ezMfoc//zlV1bdN7/Do9rsLMx5795b2RwVy+s/7mLeO1/z4PhwHhw/BBM9M7MpdD4pGQU8+up3HdKXlHKPEMKruSaAhdBtkmiAfKC2uT6VGXAvIKO8iKePrGXRni8prq7g/aHz+GzEok4V33opefHgFjQqE/4e3vbaq2dzc3DVWKA1bZ0vqae1FmNDQ+Jy2zaz1JqZ8vzk0Ry/mM4PJxq9Y2w3QgimD+jDj8/dzZTQAJZuP8yct77iYNyFTrmeQqdiJ4SIvOKxpA19fAD0BdKBaOApKWWz61PKV3UPprSmis/iDrAi/iBSwuN9RvNQwIg2ZS9rLV/FHud4Thpvj5iBrWnbQ7HP5GYTZOfY6s8ZGRjga2vD+dy8lhs3wZywIH6MOsub2/cyPtAHO03nZKiz0Zjx+p3TmDk4iH+v+5Uly9YxJTSAZ2aMwtm69Wk+FToOD2drPv7r/BbbLf3bHblSSv2jixpnChAFjAd8ge1CiL1SyuKmPqDMgHsgNfV1rE6MZNK29/k4di/jnQPZPPkx/hA0tkvEN7E4n9eO/cZoF29m+wS3uZ+ymmqSCvMJbuUG3CUC7OyIbeMMGHQz1H/OmEBFTS2vb93T5n70ZXiAJ2ufuYtHJw1j15kEbvvvl3y68whVNc3ehSrcONwHrJM64oEkoNkQVEWAexB1sp4NKdFM3/4RL0dtwtfCjh/GPcg7Q25vdwIdvW2or+eZfRsxNjTkvxHT2xV+G5ObgwRC7Fs/AwYIsLMls6SU4srKNtvgY2/DQyMGszH6HPviO39pwFRlxGNThrPh+XsZ2ceL/23ez23//ZJNJ84hpez06yt0KynABAAhhCMQCCQ29wFFgHsA9VKyJe0sM3d+wnOR6zE3MmFZxEK+GnUP/ay71p3n07NHOJGbzitDJuNk1r7ERKcbNuBC2jgDDrTXhS63ZxYM8PCoIfjY2fD3DdspraxqV1/64mJjyTv33MryR+ZiqTbhha83s+h/aziakNol11foeIQQq4GDQKAQIlUI8YAQ4hEhxCMNTV4BIoQQ0cBO4AUpZbN/vMoacDdSJ+vZlnaOj2P3EluUhY+FHe8MuZ2prkEtlvjpDGILcng7ai9TPQK4zTuo3f1F52RhpzbD0bxtBSYDGjwnYnNy9c4J0RgmKiNemzWZhcu/5b/b9/KvWye2ua/WMsTPnTV/vJOfj8XwwZYD3P/x94zu680fpo0g0KV1niEK3YuUcmEL59OBya3pUxHgbqCmvo6NF0+zNHYfyaV5eGlseTN8NtPdgrstaVBFbQ1P7PkJS2MT/j10Sodk/orOzqSfvWOb+3K20GBpYsK5FsrU60OomzP3Dh/I5weOMTXInwjfrguTNTQwYFZ4MFPDAvlm3wk++/Uoc99exaR+fjwxNeKmiqZTuBpFgLuQ0poqfkg+wRfxh8ioKKaPlSPvDpnLZNc+3Z6t7dXIXzlflMvKiXdgp26/t0B5TTXxhflM9fFvuXETCCEItG/fRtyV/GFcBDvPJfD3n3fw0yOL0bSyhlx7MVUZcf+4cOYO68fK3cf5au9xdp5OYEpYAEsmDMHPSb9scQo3DooAdwHp5UV8lXCE75OPU1JTRbidBy+FTWesk3+PyDG7LSWOVXEnWBI0hNEu3h3S59ncHOqlpJ9964MorqSvgz0/RJ+hXsp2L8uYqox4bdYUFq/4jlc2/8Z/ZjcX1NR5WKpNeWJqBHeODOOLXcdYc+Akm0/EMqmfHw9MGEKwW9s2LRV6H4oAdxJSSo7lpbAq4Sjb0mMAmOzSl/v8hxFq0/b1zI4mrbSI5w9sIsTGkWcH6F9iqCVO5WQC0N+hfQIcaG9PeU0NKYWFeFnrl86yOQZ6uPDIqCF8tOcwY/29mRbSutSaHYmNxoynZ4zi/nGD+WrvCVbvi2J7dDwjAj25f1w44b5uPeILujdzMS2fP/x1TXeb0SSKAHcwZbXV/JwSzeqkSM4VZWGpMuVu36Hc5Teky1zJ9KW6ro7H9vxIraznf6NnYtyBCbajsjJwNrdo8wbcJYIcdBtV57JzOkSAAR4dM5R9CRd4eeNOBri74GTVvWWotOZqnpwawX1jB/HtgVN8tfc4Dyz9gb6uDtw9ZiBTQgOU5Oc3KKIrfRMHDx4sIyMju+x6XUlMYSbfJR/np5RTlNVW08fKkUU+4cxwD8HMqOVKwN3By0e288W5Y3w8ZhbTPNtfsuhKRn/9KUG2DiydOrNd/VTW1BD63gc8PHQIT48a0UHWwYW8QmYvXUV/NyeW3zWnRyURr6qpZePxGFbuPk5idj4OVhoWRIQyd1i/HlsktDMQQhxrb3SavprTEddqC8oMuB0UVVewKfUMPyRHcbowHWMDQ6a6BrHIN5xQa9ceffv4c1IMX5w7xoNB4R0uvnkV5aQUF3FnUPsTopuqVPjY2hCT07FZzTxttfx1+jj++tM2lu45wuNjh3Vo/+3BRGXE7UP7MTs8hH2xyazae5z/bd7P0u2HmBoWyIKIUPp5tG9pR6FnoAhwK6mT9RzMTmJ9ykm2pcVQXV9HgKUDfwudyq3u/dAa9/wZypn8LJ4/uInB9m68MHBsh/cflZUBQJhjx1Tl6Gtvz+GLHR/AMCcsiCPJF/lg10EGebgwrJ115DoaAwPB6L7ejO7rTXxmLmv2n+Tn4zFsiDxLsJsj84f3Z2pYIGYmSvLz3ooiwHogpSSmKJOfL55m48XTZFeWYKkyZZ7XQG73DCNI69SjZ7tXkldZzpLf1qI1NuWjsbNQGXT82uKJrAwMhaB/G0OQryXI0YENMefIKy/H1qztiYGuRQjBP6aPJzoti2fXbmb9I4uxt+ichD3txc/Jjr/dPoE/3TKKDcfO8t2BU7z0/Xbe+Hk30wf0YXZ4MMHubfe5VugeWhRgIYQ7sBJwAuqBZVLK94QQNsC3gBeQDMyXUhZ0nqldT0ppPptSz7DhYjQJJbkYCQNGO/kxy2MqY538O7z6RGdTU1/HY7vXk1tZzvdTFuGgbt8GWVOcyEqnj609ZqqOWfsOcdQJ+enMLMb4dIyb3CXMTYx5d94tzP90NX/6/hdW3HN7j97wMjc1ZuGIMBZEhBKVnM73h6LZEHmW7w6ewt/ZjtnhwdwysA82mo77olLoPPRRkFrgGSnlcSGEBXBMCLEduBfYKaV8XQjxIvAi8ELnmdo1pJYVsjXtLJvTzhJdoKtJNtDWnZfDpjPVNQhrk975hy2l5B+Ht3M46yLvjJxBf7uOLdp5ibr6eqKyM5gT0PYsatcS7KjLJXE6q+MFGCDA0Y5/z5zEs2s385+te/jb9HEdfo2ORgjBAG9XBni78udZ49gcFcv6I6f574bdvL1xL6P6ejNjYB/GBPkoCeJ7MC3+ZqSUGUBGw+sSIUQM4ArMRFd2A+BLYBe9VICzKor5+eJptqad5VSD6AZrnXk+ZCLT3IJxMbPqZgvbz9Izh1l9PorHQoYz2yek064Tm59LWU0Ng5w6LomQhYkJ3tbWRGdmdVif1zKjXx+i07L48tBxQlwcmRXW/lwYXYWF2oT5w/szf3h/4jNz+enoWX45cY7fziRgYWrCpP7+TB8QyGBftx7l7aHQyjXghnIcA4DDgGODOCOlzBBCNJryqiGz/BIAD4+etclxiZP5abxxegfBWmeeCZ7AVNe+eGhaX/23p/JL8jn+c3wXt3r15dkBozv1Wscy0wA6VIAB+jk5dspG3JU8N2kUMZnZvLRxB772NvRz7X2eBn5Odjxz62j+eMtIDsdf5JdjMWw5Gcu6I6dxsNIwJTSAaWGBhCjrxT0Cvf2AhRAaYDfwqpRynRCiUEqpveJ8gZSyWU/5nuoHXFlXQ05lKe7mHePo35M4nJXCXdu/pb+tM6smL8C0k9etn9rxCwfTUjh89yMd+g++IvI4r/62iwOPLsFB0zlr1wD5ZeXM+3Q11bW1fPvgQly0vb+iRUV1DbvPJvLLiXPsP3eBmro6Hps8jEcnt77KdVfSEb65jo4+ctHCV1ps9857i7vFD1iv+xEhhApYC3wtpVzXcDhLCOHccN4ZyO4cEzsfU0PVDSm+Z/OzePDXtbhbaFk2bk6niy9AZGYag5xcOnx21d9JtxF3qhOXIQBszM345M5ZVNTU8ujqnyitqu7U63UFamMVU8MCef++mex6eQmv3DGZif3aniRJoePQxwtCAMuBGCnl21ec2gDcA7ze8PxTp1io0CZSSgq5e8d3aFTGfDXxDmzaUddNXzJKS0grKeb+foM6vO9gRwcMheBURiYT/dpWoVlf/BxseWfeLTz89Y8888MmPlxwG0aGN8baqaXalFnhHbdB2tNxd7fh7XcXtdjunfcWd4E116PPX9UI4C5gvBAiquExHZ3wThJCnAcmNbxX6AFklBWzePsaauvr+GriHbiYd81t9OH0iwAMden4ZEOmKhWB9vaczMjo8L4bY5SfF3+fPo7d55P45y87lXJCCp2CPl4Q+4Cm7ifbXq9coVPIrihl0fY15FeVs2rSAvy0XZdj9nB6KhbGJvS17ZxKD6HOTvwcc65DUlPqw8LwULKKS1m69wj2Fub8YVxEp19T4ebixrivUgAgv7KcxdvXkFlewhcT5hNm17X15A6nXyTc2bXTXJ3CXJwpra4mIS+/U/pvjKfGRzAnLJiPdh9mTeSpLruuws2BIsA3CLkVZdy5fTUXSgr5bNztDHbo2pzDWWWlJBYVMNzFvdOuEeasCx7pqmUIaChtf+sExvh788+NO/n5VEyXXVvhxkcR4BuA7IpSFmz7huTiAj4fP5cIZ68ut+FQmm79d5hr5wmwt401liYmnEjvOgEGUBka8t78GQz1dufF9VvZHhPfpddXuHFRBLiXk1FWzIKt35BeVswXE+YzohvEF+BgegqWxiYE2batBL0+GAhBmIszx9PTO+0aTWGqMuLDBbcR4urE0z9sYs/5pC63QeHGQxHgXkxCUR5zt6wip6KMLyfMZ5hT90UaHkhLYaiLe6eHug5ydeF8bh5FlZWdep3GMDcxZtmiWfg72PL4mp/ZFZfY5TYodB9CiKlCiFghRHxD/ptrz1sLIdYLIU4JIY4IIVqM+VcEuJdyOi+T+Vu/prKultWTFxLu2Hm3/i1xsbiIlOIiIlw7/wtgkKsrAMfTun4WDGClNmXF3bcT4GDLk99uVET4JkEIYQh8CEwDgoCFQohrE4b8BYiSUvYH7gbea6lfJU1SL2RPehKP7V6PlbEpX01agI9l9+atOJCWAsAIt84X4FBnJ1QGBhxNTWOcr0+nX68xrNSmfH737dy/ci1PrvmZN26fxtTggG6xRaF5Ui/k8tySFR3R1RAgXkqZCCCEWIMuIdnZK9oEAa8BSCnPCSG8hBCOUsomwzeVGXAv4/v4U9y/83vcNFb8MHVxt4svwL7UC9ibmeNvbdvp11KrVAQ7OhKZmtbp12qOSzPhEFdHnv5hE+ujznSrPQrtxk4IEXnFY8k1512Bi1e8T204diUngTkAQoghgCfQrDuSMgPuJUgpee/Uft49uY+Rzl58PGY2FsYm3W0W9VKyP/UCYzy8uyy71hB3V1ZEHqeypgZTVfeV47FUm7L8rtt5Ys0G/vzjNkoqq7l72IBus0fhetw87Xhj2X0ttnvz0/tzW0jG09gf97Xhka8D7wkhooBo4AS6fOpNosyAewGVtTU8uXcD757cx+2+IXw+fl6PEF+A0zlZ5FdWMNrdq8uuGe7mRk19PSe60B+4KcyMVXy8cCYT+/jyf1t28daOfUrY8o1JKnDlRosbcNVGhJSyWEp5n5QyDN0asD3QrLuMIsA9nKzyEu7Y+g2/JMfw4sCxvBlxC8Y9qGTO7otJCOhSAR7s5oqBEBzp5PzA+mKiMuLdeTO4Y1A/Pt13lBd/3EpNXV13m6XQsRwF/IUQ3kIIY2ABuoRklxFCaBvOATwI7JFSFjfXqbIE0YOJzE7l0d3rKaupZunYOUzx6HkbPbtSkgixd8RW3XWlmixMTAhycOBQykWeGtFll20WI0MDXp4xAUdLDf/77SA5JWW8O+8WLNWm3W2aQgcgpawVQjwBbAUMgc+llGeEEI80nF8K9AVWCiHq0G3OPdBSv4oA90CklHxzPoqXj2zHxdySVRMXEGjdOQlu2kNhZQUnsjJ4YuDQLr/2UHc3Vp6I6vZ14CsRQvDYmGE4WVrw0s87WLj8Wz5ZNAs3695f0koBpJSbgE3XHFt6xeuDQKsSLStLED2M8ppqntn/C389tJUIJy82TL+3R4ovwJ6LF6iXkrEeXe8ONszDnZq6ui4PS9aHOQOC+eyuOeSWljH/09VEXugZSyUKPQ9FgHsQCUV5zN78FesTT/PH0JF8Pn4uViY99xb21wsJ2JiqCXXo+tppg91cMRSCgykXW27cDQz1dmf1gwuwVJty35dr+VbJpKbQCIoA9wCklPyQEM2tv3xBTkUpKyfewR9DR/boCrZ19fXsvpjMWA/vbrHTwsSEfk5O7L9wocuvrS8+djZ89+AChvl48NLGnfxz406qa5XNOYXfUdaAu5nSmir+fngb6xPPMNTRnXdH3opzF1WwaA/Hs9IpqKxgvGf3RKMBjPTy4KNDRyiqrMTKtGfeKViqTVl650ze3rGP5QeOcTYzh/fm3YKTlUV3m3ZTkJqUw/N3ftzdZjRJz51i3SSczsvi56QYng4bxTeTFvYK8QXYkZyAkYEBo929u82GkV5e1EvJwQsp3WaDPhgaGPDc5NG8O+8Wzmfncufn31Fd26x/vsJNgjID7maGOXmwa/bDuGl6z065lJJtSfEMd/XA0qT7AkJCnZ0wNzZmX/IFpgb2PBe9a5kaHIC/gy0X8gsxNlL+9boCN297/vvNoy22e2P1Y11gzfUofwU9gN4kvgDnC/JIKirggdCOr37cGlSGhgz3cGdv8gWklF0WCt0efO1t8bXv/JwZCr0DZQlCodVsSTwPwGQvv262BEZ7e5FWXExifkF3m6Kg0GoUAVZoNZsT4xjk5IKDuaa7TWG0txcAe5KSu9MMBYU2oQiwQqu4UFRITF4O03x6xpqrm5UVvjY27E5SSgQp9D4UAVZoFZsSYwGY6tOqiMtOZYyPN4cvplJeXdPdpigotApFgBVaxeaEOEIdnHCz6Dkbh2N9vKmpq+vRQRkKCo2hCLCC3lwsLuRUThbTe8jywyXC3VyxMDHh1wSlPptC70JxQ1PQmw3nzwFwi19gN1tyNSpDQ0Z7e/FrQiL1UmLQC9zRFLqG1Pgsnrvtze42o0mUGbCCXkgp+fF8DOFOrj1q+eESE/18ySsvJ6oHZkdTUGgKZQasoBcxeTmcL8jj36MndrcpjTLWxxuVgQE74uMZ6OrS3eYo9BDc/Bx5Y8OzLbZ7UzzXBdZcjzIDVtCLH+POYmRg0OPWfy9hYWLCEHd3tp2PV2qyKfQaFAFWaJG6+np+ij/HWA9vbLqw9FBrmezvR3JBIefz8rrbFAUFvVAEWKFFDqSlkFVWyuyAoO42pVkm+fsigO3n47vbFAUFvVAEWKFF1sWdxdLYhAmevt1tSrM4aDQMcHFhS9z57jZFQUEvFAFWaJG5gcH8ZfgYTHtBCsWpgf7EZOeQXKAk51Ho+SgCrNAiI9w8WRDUv7vN0IupAboQ6QM9PEm7ggK0U4CFEFOFELFCiHghxIsdZZSCQltxsbTkt4ce4M6w0O42ReEGoyW9Ezr+13D+lBBiYEt9tlmAhRCGwIfANCAIWCiE6Nm7NAo3Be7anhcootC70VPvpgH+DY8lQIvF6NqzqDcEiJdSJjYYuAaYCZxtR58KCgoKHUZqbDrPjHupI7rSR+9mAiulzhH9kBBCK4RwllI2GZ7ZHgF2BS5e8T4VGHptIyHEEnTfBgBVQojT7bhmT8UOyO1uIzoBZVy9ixttXJ7t7SCrNGPr27v+ZadHU1MhROQV75dJKZdd8V4fvWusjSvQKQLcWMaT60KQGgaxDEAIESmlHNyOa/ZIlHH1LpRx3TxIKad2UFf66J1emngl7dmESwXcr3jvBqS3oz8FBQWFnoo+etdqTWyPAB8F/IUQ3kIIY2ABsKEd/SkoKCj0VPTRuw3A3Q3eEMOAoubWf6EdSxBSylohxBPAVsAQ+FxKeaaFjy1r4XxvRRlX70IZl0KraErvhBCPNJxfCmwCpgPxQDlwX0v9CiVzlIKCgkL3oETCKSgoKHQTigArKCgodBNdIsA3SsiyEMJdCPGbECJGCHFGCPFUw3EbIcR2IcT5hmfr7ra1LQghDIUQJ4QQGxve3yjj0gohfhBCnGv43Q2/EcYmhPhTw9/haSHEaiGE6Y0wrpuJThfgGyxkuRZ4RkrZFxgGPN4wlheBnVJKf2Bnw/veyFNAzBXvb5RxvQdskVL2AULRjbFXj00I4Qr8ARgspQxBtzG0gF4+rpuNrpgBXw7hk1JWA5dC+HodUsoMKeXxhtcl6P6RXdGN58uGZl8Cs7rHwrYjhHADbgE+u+LwjTAuS2A0sBxASlktpSzkBhgbOi8mtRDCCDBD53N6I4zrpqErBLip8LxejRDCCxgAHAYcL/n7NTw7dJ9lbeZd4Hmg/opjN8K4fIAcYEXD8spnQghzevnYpJRpwJtACrpQ1yIp5TZ6+bhuNrpCgFsdntfTEUJogLXAH6WUxd1tT3sRQswAsqWUx7rblk7ACBgIfCylHACUcQPcljes7c4EvAEXwFwIsbh7rVJoLV0hwDdUyLIQQoVOfL+WUq5rOJwlhHBuOO8MZHeXfW1kBHCbECIZ3RLReCHEKnr/uED395cqpTzc8P4HdILc28c2EUiSUuZIKWuAdUAEvX9cNxVdIcA3TMiyEEKgW0uMkVK+fcWpDcA9Da/vAX7qatvag5Tyz1JKNymlF7rfz69SysX08nEBSCkzgYtCiMCGQxPQpRDs7WNLAYYJIcwa/i4noNuT6O3juqnokkg4IcR0dGuMl0L4Xu30i3YCQoiRwF4gmt/XSv+Cbh34O8AD3T/GPCllfrcY2U6EEGOBZ6WUM4QQttwA4xJChKHbXDQGEtGFiBrQy8cmhPgncAc675wTwIOAhl4+rpsJJRRZQUFBoZtQIuEUFBQUuglFgBUUFBS6CUWAFRQUFLoJRYAVFBQUuglFgBUUFBS6CUWAFRQUFLoJRYAVFBQUuon/B5Rf/ph54C0PAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "vmax = np.sqrt(2.*E0)\n",
    "ztrunc = zfrompsi(E0)\n",
    "vg = np.linspace(-vmax,vmax,nz)\n",
    "zg = np.linspace(-ztrunc,ztrunc,nz)\n",
    "zm,vm = np.meshgrid(zg,vg)\n",
    "tm = thetafromzw_fast(zm,vm)\n",
    "        \n",
    "plt.contour(tm,levels=20)\n",
    "plt.colorbar()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "53bfcb49",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x288 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7fe750d6f3c8>]"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "thetagrid = np.linspace(0,2*np.pi,nz)\n",
    "Egrid = np.linspace(0,E0,nE)\n",
    "tm,Em = np.meshgrid(thetagrid,Egrid)\n",
    "\n",
    "zm,wm = wzoftfromEtheta_fast(Em,tm)\n",
    "\n",
    "f,ax = plt.subplots(1,2,figsize=(10,4))\n",
    "c0 = ax[0].contour(zm,levels=20)\n",
    "plt.colorbar(c0,ax=ax[0])\n",
    "c1 = ax[1].contour(wm,levels=20)\n",
    "plt.colorbar(c1,ax=ax[1])\n",
    "plt.show()\n",
    "\n",
    "plt.plot(zm[nz-1,])\n",
    "plt.plot(np.sin(thetagrid)*zfrompsi(Egrid[nz-1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "304e0a88",
   "metadata": {},
   "outputs": [],
   "source": [
    "def ztprime(t,s,z,w):\n",
    "    E = 0.5*w**2 + psifromz(np.abs(z))\n",
    "    if E == 0:\n",
    "        return 0.0,0.0\n",
    "    if E > E0:\n",
    "        print ('here',z,w,E,E0)\n",
    "        return np.inf,np.inf\n",
    "    nu = 2.*np.pi/PeriodfromE(E)\n",
    "    theta = thetafromzw(z,w)\n",
    "    thetap = theta - nu*(t-s)\n",
    "    ztp, wtp = wzoftfromEtheta(E,thetap)\n",
    "    if np.isnan(ztp):\n",
    "        print (z,w,E,nu,theta,thetap,ztp)\n",
    "        ;lskdjf\n",
    "    return ztp, wtp\n",
    "\n",
    "def ztprime_fast(t,s,z,w):\n",
    "    E = 0.5*w**2 + psifromz(np.abs(z))\n",
    "    cnd = E != 0.\n",
    "    nu = np.zeros_like(z)\n",
    "    theta = np.zeros_like(z)\n",
    "    ztp = np.zeros_like(z)\n",
    "    wtp = np.zeros_like(z)\n",
    "    nu[cnd] = 2.*np.pi/PeriodfromE(E[cnd])\n",
    "    theta[cnd] = thetafromzw_fast(z[cnd],w[cnd])-nu[cnd]*(t-s)\n",
    "    ztp[cnd], wtp[cnd] = wzoftfromEtheta_fast(E[cnd],theta[cnd])\n",
    "    return ztp, wtp\n",
    "\n",
    "def ztprime_fastest(t,s,z,w):\n",
    "    E = (0.5*w**2 + psifromz(np.abs(z)))\n",
    "    nu = 2.*np.pi/PeriodfromE(E)    \n",
    "    t1 = thetafromzw_fast(z,w)\n",
    "    t2 = nu*(t-s)\n",
    "    theta = t1 - t2\n",
    "    ztp, wtp = wzoftfromEtheta_fastest(E,theta)\n",
    "    return ztp, wtp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "e0208866",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "normalization 19.381655191278075\n"
     ]
    }
   ],
   "source": [
    "# in this module, we calculate the normalization factor by \n",
    "# integrating the density via loweredisothermal(Ez) over z and w\n",
    "\n",
    "def get_greensfac(zs,zeta,s,ky):\n",
    "    kp = ky/get_ampfac(s)\n",
    "    gf = np.exp(-kp*np.abs(zs-zeta))\n",
    "    return gf\n",
    "\n",
    "def set_zwgrid(nPS):\n",
    "    global dzPS,dwPS,zPS,wPS,zPSM,wPSM,EPSM\n",
    "    zmaxPS = zfrompsi(E0)\n",
    "    zPS = np.linspace(-zmaxPS,zmaxPS,nPS)\n",
    "    dzPS = zPS[1]-zPS[0]\n",
    "    wmx = np.sqrt(2.*E0)\n",
    "    dwPS = 2*wmx/np.float(nPS-1)\n",
    "    wPS = np.linspace(-wmx,wmx,nPS)\n",
    "    zPSM, wPSM = np.meshgrid(zPS,wPS)\n",
    "    EPSM = 0.5*wPSM**2 + psifromz(np.abs(zPSM))\n",
    "    return\n",
    "\n",
    "nPS = 32\n",
    "\n",
    "set_zwgrid(nPS)\n",
    "\n",
    "def get_norm(sigz,E0):\n",
    "    global normalization\n",
    "    SDPS = 0.\n",
    "    for i in range(1,nPS-1):\n",
    "        psi = psifromz(np.abs(zPS[i]))\n",
    "        if psi < E0:\n",
    "            wmx = np.sqrt(2.*(E0-psi))\n",
    "            wPSN = np.linspace(-wmx,wmx,nPS)\n",
    "            dwPSN = wPSN[1]-wPSN[0]\n",
    "            for j in range(1,nPS-1):\n",
    "                Ez = 0.5*wPSN[j]**2 + psi\n",
    "                SDPS += dwPSN*dzPS*loweredisothermal(sigz,E0,Ez)\n",
    "                if np.isnan(SDPS):\n",
    "                    print (Ez,loweredisothermal(sigz,E0,Ez))\n",
    "    normalization = 1./SDPS\n",
    "    return\n",
    "\n",
    "get_norm(sigz,E0)\n",
    "print ('normalization',normalization)\n",
    "\n",
    "def get_df(sigz,E0,Ez):\n",
    "    return normalization*loweredisothermal(sigz,E0,Ez)\n",
    "\n",
    "def get_ddf(sigz,E0,Ez):\n",
    "    ddf = np.zeros_like(Ez)\n",
    "    ddf[Ez<=E0] = normalization*dloweredisothermal(sigz,E0,Ez)\n",
    "    return ddf\n",
    "\n",
    "def get_dfA(sigz,E0,Ez):\n",
    "    return normalization*loweredisothermalA(sigz,E0,Ez)\n",
    "\n",
    "def get_ddfA(sigz,E0,Ez):\n",
    "    return normalization*dloweredisothermalA(sigz,E0,Ez)\n",
    "\n",
    "def get_fe_zwt(sigz,E0,t,s,z,zeta,w):\n",
    "    Ez = 0.5*w**2 + psifromz(np.abs(z))\n",
    "    if Ez >= E0:\n",
    "        return 0.0,0.0\n",
    "    zs, ws = ztprime(t,s,z,w)\n",
    "    greensfac = get_greensfac(zs,zeta,s)\n",
    "    fpe = greensfac*get_Kpts(t,s)*get_df(sigz,E0,Ez)\n",
    "    fze = -ws/kappa/hz*greensfac*get_Kzts(t,s)*get_ddf(sigz,E0,Ez)*np.sign(zs-zeta)\n",
    "    return fpe,fze\n",
    "\n",
    "def get_fe_zwt_fast(sigz,E0,t,s,z,zeta,w,ky):\n",
    "    zs = np.zeros_like(z)\n",
    "    ws = np.zeros_like(z)\n",
    "    Ez = 0.5*w**2 + psifromz(np.abs(z))\n",
    "    fpe = np.zeros_like(z)\n",
    "    fze = np.zeros_like(z)\n",
    "    cnd = Ez<E0\n",
    "    zs[cnd], ws[cnd] = ztprime_fast(t,s,z[cnd],w[cnd])\n",
    "    greensfac = get_greensfac(zs,zeta,s,ky)\n",
    "    fpe[cnd] = greensfac[cnd]*get_Kpts(t,s,ky)*get_dfA(sigz,E0,Ez[cnd])\n",
    "    fze[cnd] = -ws[cnd]/kappa/hz*greensfac[cnd]*get_Kzts(t,s,ky)* \\\n",
    "        get_ddfA(sigz,E0,Ez[cnd])*np.sign(zs[cnd]-zeta)\n",
    "    return fpe,fze"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "2f8aac90",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_fs_zwt_fast(sigz,E0,t,s,z,w,rho1,ky):\n",
    "    zs = np.zeros_like(z)\n",
    "    ws = np.zeros_like(w)\n",
    "    Ez = 0.5*w**2 + psifromz(np.abs(z))\n",
    "    cnd = Ez < E0\n",
    "    zs[cnd], ws[cnd] = ztprime_fast(t,s,z[cnd],w[cnd])\n",
    "    fps = np.zeros_like(Ez)\n",
    "    fzs = np.zeros_like(Ez)\n",
    "    for i in range(1,nPS-1):\n",
    "        greensfac = np.zeros_like(EPSM)\n",
    "        greensfac[cnd] = get_greensfac(zs[cnd],zPS[i],s,ky)\n",
    "        fps[cnd] += greensfac[cnd]*rho1[i]*dzPS\n",
    "        fzs[cnd] += greensfac[cnd]*rho1[i]*dzPS*ws[cnd]*np.sign(zs[cnd]-zPS[i])\n",
    "    return fps,fzs\n",
    "\n",
    "def get_fs_zwt_faster(t,s,z,w,rho1,ky):\n",
    "    zs = np.zeros_like(z)\n",
    "    ws = np.zeros_like(w)\n",
    "    Ez = 0.5*w**2 + psifromz(np.abs(z))\n",
    "    cnd = Ez < E0\n",
    "    zs[cnd], ws[cnd] = ztprime_fast(t,s,z[cnd],w[cnd])\n",
    "    greensfac = get_greensfac(zs[:,:,None],zPS[None,None,:],s,ky)\n",
    "    ncnd = Ez >= E0\n",
    "    greensfac[ncnd] = 0.\n",
    "    argfps = greensfac*rho1[None,None,:]\n",
    "    argfzs = argfps*ws[:,:,None]*np.sign(zs[:,:,None]-zPS[None,None,:])\n",
    "    fps = np.trapz(argfps,zPS,axis=2)\n",
    "    fzs = np.trapz(argfzs,zPS,axis=2)\n",
    "    return fps,fzs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "6052a8e2",
   "metadata": {},
   "outputs": [],
   "source": [
    "def InitializeCalculation(Q,sigz,E0s2,nx,ny,nPS,ntime,tstart,tend,nE,nz,nt,mky,nky,Delta):\n",
    "    global CloudFT\n",
    "    VerticalStructure(Q,SurfaceDensity,E0s2,sigz)\n",
    "    set_xygrid(nx,ny,lcrit,2*lcrit)\n",
    "    set_zwgrid(nPS)\n",
    "    get_norm(sigz,E0)\n",
    "    get_tgrid(tstart,tend,ntime)\n",
    "    InterpolatingFunctions(nE,nz,nt)\n",
    "    set_kgrid(mky,nky,ntime,t)\n",
    "    CloudFT = np.exp(-(kxmesh**2 + kymesh**2)*Delta**2/2.)\n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "68f335a3",
   "metadata": {},
   "outputs": [],
   "source": [
    "def RazorThinSigma(kytest,M,Impulse,Q,ntime,tstart,tend):\n",
    "    get_tgrid(tstart,tend,ntime)\n",
    "    Sigma_s = np.zeros(ntime)\n",
    "    Sigma_e = np.zeros(ntime)\n",
    "    for j in range(ntime):\n",
    "        Sigma_e[j] = get_Kpts(t[j],tstart,kytest)\n",
    "        Sigma_s[j] = Impulse*Sigma_e[j]\n",
    "        for m in range(1,j):\n",
    "            Sigma_s[j] += dt*kappa*get_Kpts(t[j],t[m],kytest)*(M + Sigma_s[m])\n",
    "    return Sigma_s,Sigma_e\n",
    "\n",
    "def CalculateDF(kylim,kytest,M,Impulse,Q,sigz,E0s2,nx,ny,nPS,ntime,tstart,tend,nE,nz,nt,mky,nky,Delta):\n",
    "    InitializeCalculation(Q,sigz,E0s2,nx,ny,nPS,ntime,tstart,tend,nE,nz,nt,mky,nky,Delta)\n",
    "    E0 = E0s2*sigz**2\n",
    "    f_kpe = np.zeros((nky,ntime,nPS,nPS))\n",
    "    f_kze = np.zeros_like(f_kpe)\n",
    "    f_kps = np.zeros_like(f_kpe)\n",
    "    f_kzs = np.zeros_like(f_kpe)\n",
    "    rho_kps = np.zeros((nky,ntime,nPS))\n",
    "    rho_kzs = np.zeros_like(rho_kps)\n",
    "    rho_kts = np.zeros_like(rho_kps)\n",
    "    rho_kpe = np.zeros_like(rho_kps)\n",
    "    rho_kze = np.zeros_like(rho_kps)\n",
    "    Sigma_kps = np.zeros((nky,ntime))\n",
    "    for k in range(kylim):\n",
    "        print (k,end=' ')\n",
    "        if kylim == 1:\n",
    "            ky[k] = kytest\n",
    "        for j in range(1,ntime):\n",
    "            f_kpe[k,j,],f_kze[k,j,] = get_fe_zwt_fast(sigz,E0,t[j],tstart,zPSM,0.0,wPSM,ky[k])\n",
    "            f_kps[k,j,] = Impulse*f_kpe[k,j,]\n",
    "            f_kzs[k,j,] = Impulse*f_kze[k,j,]\n",
    "            for m in range(1,j):\n",
    "                kpts = kappa*get_Kpts(t[j],t[m],ky[k])\n",
    "                kzts = -1./hz*get_Kzts(t[j],t[m],ky[k])\n",
    "                fps,fzs = get_fs_zwt_faster(t[j],t[m],zPSM,wPSM,rho_kts[k,m,],ky[k])\n",
    "                f_kpex,f_kzex = get_fe_zwt_fast(sigz,E0,t[j],t[m],zPSM,0.0,wPSM,ky[k])\n",
    "                f_kps[k,j] = M*CloudFT[k,j]*f_kpex + f_kps[k,j] + fps*kpts*get_dfA(sigz,E0,EPSM)*dt\n",
    "                f_kzs[k,j] = M*CloudFT[k,j]*f_kzex + f_kzs[k,j] + fzs*kzts*get_ddfA(sigz,E0,EPSM)*dt\n",
    "            rho_kps[k,j,] = np.trapz(f_kps[k,j,],wPS,axis=1)\n",
    "            rho_kzs[k,j,] = np.trapz(f_kzs[k,j,],wPS,axis=1)\n",
    "            rho_kpe[k,j,] = np.trapz(f_kpe[k,j],wPS,axis=1)\n",
    "            rho_kze[k,j,] = np.trapz(f_kze[k,j],wPS,axis=1)  \n",
    "            rho_kts[k,j,] = rho_kps[k,j,] + rho_kzs[k,j,]   \n",
    "            Sigma_kps[k,j] = np.trapz(rho_kps[k,j],zPS)\n",
    "    return f_kps,f_kzs,f_kpe,f_kze"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "b11bcc64",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "def trap2d(zz,ww,ff):\n",
    "    rho = np.trapz(np.real(ff),ww,axis=2)\n",
    "    sig = np.trapz(rho,zz,axis=1)\n",
    "    return sig"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "0f12334f",
   "metadata": {},
   "outputs": [],
   "source": [
    "# set up\n",
    "\n",
    "Q = 1.2\n",
    "E0s2 = 3.\n",
    "nx = 30\n",
    "ny = 60\n",
    "nPS = 64\n",
    "ntime = 200\n",
    "tstart = -2*tscale\n",
    "tend = 8*tscale\n",
    "nE = nz = nt = 200\n",
    "mky = 3\n",
    "nky = 60\n",
    "\n",
    "Delta = 0.05*lcrit\n",
    "M = 1\n",
    "Impulse = 0\n",
    "sigz = 0.25\n",
    "\n",
    "Sigma_s, Sigma_e = RazorThinSigma(kytest,M,Impulse,Q,ntime,tstart,tend)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "b0471ef5",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 56 57 58 59 CPU times: user 2h 9min 2s, sys: 26.3 s, total: 2h 9min 28s\n",
      "Wall time: 8h 21min 22s\n"
     ]
    }
   ],
   "source": [
    "%%time\n",
    "\n",
    "f_kps_cloud = np.zeros((nky,ntime,nPS,nPS))\n",
    "f_kzs_cloud = np.zeros_like(f_kps_cloud)\n",
    "f_kpe_cloud = np.zeros_like(f_kps_cloud)\n",
    "f_kze_cloud = np.zeros_like(f_kps_cloud)\n",
    "f_kpphi = np.zeros_like(f_kps_cloud)\n",
    "f_kps_cloud,f_kzs_cloud,f_kpe_cloud,f_kze_cloud\\\n",
    "    = CalculateDF(nky,kytest,M,Impulse,Q,sigz,\\\n",
    "    E0s2,nx,ny,nPS,ntime,tstart,tend,nE,nz,nt,mky,nky,Delta)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "e5a14f9f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.05 0.1  0.15 0.2  0.25 0.3  0.35 0.4  0.45 0.5  0.55 0.6  0.65 0.7\n",
      " 0.75 0.8  0.85 0.9  0.95 1.   1.05 1.1  1.15 1.2  1.25 1.3  1.35 1.4\n",
      " 1.45 1.5  1.55 1.6  1.65 1.7  1.75 1.8  1.85 1.9  1.95 2.   2.05 2.1\n",
      " 2.15 2.2  2.25 2.3  2.35 2.4  2.45 2.5  2.55 2.6  2.65 2.7  2.75 2.8\n",
      " 2.85 2.9  2.95 3.  ]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#make Binney Figure 9\n",
    "rho_kps_cloud = np.trapz(f_kps_cloud,wPS,axis=3)\n",
    "Sigma_kps_cloud = np.trapz(rho_kps_cloud,zPS,axis=2)\n",
    "for i in range(0,nky,2):\n",
    "    plt.plot(t/tscale,Sigma_kps_cloud[i])\n",
    "plt.show()\n",
    "vmx = np.abs(Sigma_kps_cloud).max()\n",
    "c = plt.pcolormesh(kymesh,tmesh/tscale,Sigma_kps_cloud,cmap='seismic',vmin=-vmx,vmax=vmx)\n",
    "plt.colorbar(c)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "83b749a5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x432 with 15 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(60, 200) (30, 60) 60 200 30 60\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from scipy.ndimage import gaussian_filter\n",
    "\n",
    "set_xygrid(nx,ny,2*lcrit,4*lcrit)\n",
    "\n",
    "def IFT_zwDF(x,y,f):\n",
    "    arg = 1j*(kxmesh*x+kymesh*y)\n",
    "    FT = np.exp(arg)[:,:,None,None]*f*ky[:,None,None,None]\n",
    "    zwdf = np.real(np.sum(FT+np.conj(FT),axis=(0,1))*dky)\n",
    "    return zwdf\n",
    "\n",
    "xplot = np.zeros((5,3))\n",
    "yplot = np.zeros((5,3))\n",
    "fig,ax = plt.subplots(3,5,figsize=(10,6))\n",
    "for i in range(5):\n",
    "    yplot[i,] = ymesh.max()*(i-2)/2\n",
    "    for j in range(3):\n",
    "        jj = 2-j\n",
    "        xplot[:,j] = xmesh.max()*j/2\n",
    "        zwdf = IFT_zwDF(xplot[i,j],yplot[i,j],f_kps_cloud+f_kzs_cloud)\n",
    "        zwmax = np.abs(zwdf).max()\n",
    "        ax[jj,i].pcolormesh(zwdf,vmin=-zwmax,vmax=zwmax,cmap='seismic')\n",
    "plt.show()\n",
    "\n",
    "Sigma_x = IFT_Sigma(Sigma_kps_cloud)\n",
    "nlev = (-2,-1)\n",
    "plev = (1,2,3,4)\n",
    "Plot_Sigma(Sigma_x,nlev,plev)\n",
    "plt.scatter(yplot/lcrit,xplot/lcrit,c='blue',marker='*',s=100)\n",
    "plt.savefig('zwthumbnails.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "a00c3aff",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(64, 64)\n"
     ]
    }
   ],
   "source": [
    "i = 4\n",
    "j = 2\n",
    "fig,ax = plt.subplots(1,1,figsize=(5,5))\n",
    "yplot[i,] = ymesh.max()*(i-2)/2\n",
    "xplot[:,j] = xmesh.max()*(j)/2\n",
    "zwdf = IFT_zwDF(xplot[i,j],yplot[i,j],f_kps_cloud+f_kzs_cloud)\n",
    "ax.pcolormesh(zwdf)\n",
    "plt.show()\n",
    "np.savetxt('highSD.txt',zwdf)\n",
    "\n",
    "zwdfcheck = np.loadtxt('highSD.txt',unpack=True)\n",
    "print (zwdfcheck.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "bd253154",
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'f_kze' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-24-fbe05e2ef8b3>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[0mfig\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0max\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msubplots\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mfigsize\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m10\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m4\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      2\u001b[0m \u001b[0mnuPSM\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mPeriodfromE\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mEPSM\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 3\u001b[0;31m \u001b[0max\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mscatter\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mzPSM\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mwPSM\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mc\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mf_kze\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m3\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m40\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      4\u001b[0m \u001b[0mthetaPSM\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mthetafromzw_fast\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mzPSM\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mwPSM\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      5\u001b[0m \u001b[0max\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mscatter\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mnuPSM\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mthetaPSM\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mc\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mf_kze\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m3\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m120\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'f_kze' is not defined"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,ax = plt.subplots(1,2,figsize=(10,4))\n",
    "nuPSM = PeriodfromE(EPSM)\n",
    "ax[0].scatter(zPSM,wPSM,c=f_kze[3,40,])\n",
    "thetaPSM = thetafromzw_fast(zPSM,wPSM)\n",
    "ax[1].scatter(nuPSM,thetaPSM,c=f_kze[3,120])\n",
    "ax[0].set_xlim(-0.012,0.012)\n",
    "ax[1].set_xlim(nuPSM.min(),1.35)\n",
    "print (nuPSM.max())\n",
    "print (f_kze.max())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "38d89872",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

